Analysis of the Heyd-Scuseria-Ernzerhof density functional parameter space

The Heyd-Scuseria-Ernzerhof (HSE) density functionals are popular for their ability to improve the accuracy of standard semilocal functionals such as Perdew-Burke-Ernzerhof (PBE), particularly for semiconductor band gaps. They also have a reduced computational cost compared to hybrid functionals, which results from the restriction of Fock exchange calculations to small inter-electron separations. These functionals are defined by an overall fraction of Fock exchange and a length scale for exchange screening. We systematically examine this two-parameter space to assess the performance of hybrid screened exchange (sX) functionals and to determine a balance between improving accuracy and reducing the screening length, which can further reduce computational costs. Three parameter choices emerge as useful: "sX-PBE" is an approximation to the sX-LDA screened exchange density functionals based on the local density approximation (LDA); "HSE12" minimizes the overall error over all tests performed; and "HSE12s" is a range-minimized functional that matches the overall accuracy of the existing HSE06 parameterization but reduces the Fock exchange length scale by half. Analysis of the error trends over parameter space produces useful guidance for future improvement of density functionals.

==> anc/README.TXT <==
======================== README.TXT =================================

ARTICLE INFORMATION
Journal: Journal of Chemical Physics
All Authors: Jonathan E. Moussa, Peter A. Schultz, and James R. Chelikowsky
Title: Analysis of the Heyd-Scuseria-Ernzerhof density functional parameter space

DEPOSIT INFORMATION
Description: All test results in HSE space, G3 test set geometries, and sX-LDA feature patches for VASP 5
Total No. of Files: 11
File Names: README.TXT - this file
            data.txt - test results in HSE space
            g3form.txt - geometries for G3 formation energy tests
            g3ip.txt - ion geometries for G3 ionization potential tests
            g3ip.neutral.txt - neutral geometries for G3 ionization potential tests
            g3ea.txt - ion geometries for G3 electron affinity tests
            g3ea.neutral.txt - neutral geometries for G3 electron affinity tests
            fock.F.fix.patch - VASP 5 patch to prevent correlation from being turned off for sX-LDA
            xclib.F.global.patch - VASP 5 patch to switch from local to global exchange screening
            xclib.F.local.patch - VASP 5 patch to fix some minor bugs in the sX-LDA functional
            xclib_grad.F.hack.patch - VASP 5 patch to enable removal of long-range exchange GGA corrections
File Types: .txt, ASCII text files
            .patch, ASCII text patch file compatible with the Unix "patch" command
Special Instructions: VASP patches were written for version 5.2.11 and should work on any 5.2.x version
            Application of the patches creates new files and does not overwrite the original source
            To operate the new features, certain source files must be overwritten:
            In all cases: fock.fix.F -> fock.F
            sX-LDA: xclib.local.F -> xclib.F
                    The sX-LDA feature should work as explained in the VASP documentation.
            sX-LDA(global): xclib.global.F -> xclib.F
                    The sX-LDA feature should work as explained in the VASP documentation,
                      with a global k_F value used to screen the LDA exchange,
                      defined by the inputted Thomas-Fermi (TF) screening length & using TF theory
            sX-LDA(erfc): xclib_grad.hack.F -> xclib_grad.F
                    A modification of the HSE functional feature of VASP,
                    to perform sX-LDA-like calculations with an erfc range-separation function
                    by modifying the INCAR variable "AGGAX" to weight both
                    short-range and long-range components of the PBE exchange functional.
                    All GGA corrections in HSE can be removed by setting "AGGAX = 0.0" & "AGGAC = 0.0".

Contact Information: Jonathan E. Moussa, godotalgorithm@gmail.com
=====================================================================


==> anc/fock.F.fix.patch <==
--- fock.F	2012-03-26 16:30:43.206339000 -0700
+++ fock.fix.F	2012-03-26 16:40:06.507133000 -0700
@@ -777,7 +777,7 @@
          LDAX =1-AEXX
 
          ! for HF type calculations and full exchange, no correlation is usually included
-         IF (AEXX==1.0) THEN
+         IF ((AEXX==1.0).AND.(HFSCREEN==0.0)) THEN
             ALDAC=0.0
             AGGAC=0.0
          ENDIF


==> anc/g3ea.neutral.txt <==
# Gaussian route section

 test no. 349 (neutral reference)

 0 3
 C


--Link1--
# Gaussian route section

 test no. 350 (neutral reference)

 0 3
 O


--Link1--
# Gaussian route section

 test no. 351 (neutral reference)

 0 2
 F


--Link1--
# Gaussian route section

 test no. 352 (neutral reference)

 0 3
 Si


--Link1--
# Gaussian route section

 test no. 353 (neutral reference)

 0 4
 p


--Link1--
# Gaussian route section

 test no. 354 (neutral reference)

 0 3
 S


--Link1--
# Gaussian route section

 test no. 355 (neutral reference)

 0 2
 cl


--Link1--
# Gaussian route section

 test no. 356 (neutral reference)

0,2
C
H,1,RCH
 
RCH=1.12052


--Link1--
# Gaussian route section

 test no. 357 (neutral reference)

0,3
C
H,1,RCH
H,1,RCH,2,HCH
 
RCH=1.07726
HCH=131.60824
 


--Link1--
# Gaussian route section

 test no. 358 (neutral reference)

0,2
C
H,1,CH
H,1,CH,2,120.
H,1,CH,2,120.,3,180.,0
 
CH=1.07841


--Link1--
# Gaussian route section

 test no. 359 (neutral reference)

0,3
N
H,1,RNH
 
RNH=1.03943
 


--Link1--
# Gaussian route section

 test no. 360 (neutral reference)

0,2
N
H,1,RBH
H,1,RBH,2,HBH
 
RBH=1.02805
HBH=103.337613
 


--Link1--
# Gaussian route section

 test no. 361 (neutral reference)

0,2
O
H,1,ROH
 
ROH=0.97907
 


--Link1--
# Gaussian route section

 test no. 362 (neutral reference)

0 2
si
h si 1.526259


--Link1--
# Gaussian route section

 test no. 363 (neutral reference)

0,1
Si
X,1,1.
H,1,R,2,A
H,1,R,2,A,3,180.,0
 
R=1.5186
A=46.2476
  


--Link1--
# Gaussian route section

 test no. 364 (neutral reference)

0,2
Si
X,1,1.
H,1,R,2,BETA
H,1,R,2,BETA,3,120.,0
H,1,R,2,BETA,3,-120.,0
 
R=1.482999
BETA=107.638334
 


--Link1--
# Gaussian route section

 test no. 365 (neutral reference)

0,3
P
H,1,R

R=1.425635


--Link1--
# Gaussian route section

 test no. 366 (neutral reference)

0,2
P
X,1,1.
H,1,R,2,A
H,1,R,2,A,3,180.,0
 
R=1.419167
A=46.278424
 


--Link1--
# Gaussian route section

 test no. 367 (neutral reference)

0,2
S
H,1,R
 
R=1.344413
 


--Link1--
# Gaussian route section

 test no. 368 (neutral reference)

0,3
O
O,1,r
 
r=1.245957
 


--Link1--
# Gaussian route section

 test no. 369 (neutral reference)

0,2
N
O,1,r
 
r=1.142703
 


--Link1--
# Gaussian route section

 test no. 370 (neutral reference)

0,2
C
N,1,R
 
R=1.134799
 


--Link1--
# Gaussian route section

 test no. 371 (neutral reference)

0,2
P
O,1,R
 
R=1.537713
 


--Link1--
# Gaussian route section

 test no. 372 (neutral reference)

0,3
S
S,1,R
 
R=1.920226
 


--Link1--
# Gaussian route section

 test no. 373 (neutral reference)

0,1
Cl
Cl,1,R
 
R=2.015082
 


--Link1--
# Gaussian route section

 test no. 374 (neutral reference)

0 2
li


--Link1--
# Gaussian route section

 test no. 375 (neutral reference)

 0 2
B


--Link1--
# Gaussian route section

 test no. 376 (neutral reference)

0 2
na


--Link1--
# Gaussian route section

 test no. 377 (neutral reference)

 0 2
al 


--Link1--
# Gaussian route section

 test no. 378 (neutral reference)

0 1
 C,0,0.,0.,-0.6319140107
 C,0,0.,0.,0.6319140107


--Link1--
# Gaussian route section

 test no. 379 (neutral reference)

0 3
 C,0,0.0558594438,0.,0.
 C,0,1.4320526657,0.,0.
 O,0,-1.1159340821,0.,0.


--Link1--
# Gaussian route section

 test no. 380 (neutral reference)

0,1
C,0.,0.,0.6046425986
F,0.,1.0362120858,-0.2015475329
F,0.,-1.0362120858,-0.2015475329


--Link1--
# Gaussian route section

 test no. 381 (neutral reference)

0 2
 C,0,0.0264901054,0.,0.
 N,0,1.2795053207,0.,0.
 O,0,-1.1394347347,0.,0.


--Link1--
# Gaussian route section

 test no. 382 (neutral reference)

0,2
N
O,1,NO
O,1,NO,2,ONO

NO=1.21587
ONO=133.73729


--Link1--
# Gaussian route section

 test no. 383 (neutral reference)

0,1
O
O,1,r
O,2,r,1,a

r=1.299415
a=116.307471


--Link1--
# Gaussian route section

 test no. 384 (neutral reference)

0 2
 O,0,0.,0.,-0.7113183144
 F,0,0.,0.,0.6322829461


--Link1--
# Gaussian route section

 test no. 385 (neutral reference)

0,1
S
O,1,SO
O,1,SO,2,OSO
 
SO=1.476719
OSO=119.804928


--Link1--
# Gaussian route section

 test no. 386 (neutral reference)

0,1
S
S,1,SS
O,1,OS,2,OSS
 
SS=1.91668572
OS=1.50436263
OSS=117.89581352


--Link1--
# Gaussian route section

 test no. 387 (neutral reference)

0,1
C
X,1,1.
C,1,R1,2,THETA1
C,1,R1a,2,theta1a,3,180.,0
H,1,R2,2,THETA2,3,90.,0
H,1,R2,2,THETA2,3,-90.,0
H,3,R3,1,THETA3,2,180.,0
Cl,4,R5,1,theta6,2,180.,0
X,3,1.,1,THETA4,2,0.,0
H,3,R4,9,THETA5,1,90.,0
H,3,R4,9,THETA5,1,-90.,0
X,4,1.,1,THETA4a,2,0.,0
H,4,R4a,12,THETA5a,1,90.,0
H,4,R4a,12,THETA5a,1,-90.,0

R1a=1.515936
R1=1.525567
R2=1.094172
R3=1.092713
R4=1.093797
R4a=1.091496
THETA1=54.334105
THETA2=126.531374
theta1a=56.649304
THETA3=110.754454
THETA4=127.896804
THETA5=53.98483
THETA4a=128.174087
THETA5a=54.306657
R5=1.788585
theta6=111.72778


--Link1--
# Gaussian route section

 test no. 388 (neutral reference)

0,2
C
C,1,RCC
H,1,RCH1,2,ACH1
H,1,RCH2,2,ACH2,3,180.,0
H,2,RCH3,1,ACH3,3,0.,0

RCC=1.28726
RCH1=1.090768
RCH2=1.086175
RCH3=1.080278
ACH1=121.8486
ACH2=122.173208
ACH3=136.777404


--Link1--
# Gaussian route section

 test no. 389 (neutral reference)

 0 1
 C,0,0.,0.,0.20355795
 C,0,0.,0.,-1.1301130266
 C,0,0.,0.,1.4949648386
 H,0,0.,0.9252252691,-1.7052292857
 H,0,0.,-0.9252252691,-1.7052292857


--Link1--
# Gaussian route section

 test no. 390 (neutral reference)

0,2
C,-0.1322438927,0.,0.0000129694
C,1.2586372408,0.,0.0005314811
C,-1.3304812478,0.,-0.0007370826
H,1.8100452896,-0.9300842813,0.0007618465
H,1.8100452896,0.9300842813,0.0007618465
H,-2.3955631809,0.,-0.0003679003


--Link1--
# Gaussian route section

 test no. 391 (neutral reference)

0,2
C,0.,0.,0.446010391
H,0.,0.,1.5340296482
C,0.,-1.2176251607,-0.1961982861
C,0.,1.2176251607,-0.1961982861
H,0.,-2.1512895521,0.3509033654
H,0.,2.1512895521,0.3509033654
H,0.,-1.2775733897,-1.2787596457
H,0.,1.2775733897,-1.2787596457


--Link1--
# Gaussian route section

 test no. 392 (neutral reference)

0,2
C
O,1,CO
H,1,CH,2,HCO
 
CO=1.19084
CH=1.12352
HCO=123.36046
 


--Link1--
# Gaussian route section

 test no. 393 (neutral reference)

0 1
 C,0,-0.0664288556,0.,-0.7274514711
 F,0,-0.0702064084,0.,0.5912602882
 H,0,1.0304308094,0.,-0.9566337675


--Link1--
# Gaussian route section

 test no. 394 (neutral reference)

0,2
C
O,1,CO
H,1,CH1,2,A1
X,1,1.,2,X1,3,180.,0
H,1,CH2,4,HCX,2,90.,0
H,1,CH2,4,HCX,2,-90.,0

CO=1.386016
CH1=1.100789
CH2=1.095895
A1=104.858641
X1=132.331861
HCX=55.511371


--Link1--
# Gaussian route section

 test no. 395 (neutral reference)

0,2
C
S,1,R
H,1,ch1,2,hcs
X,1,1.,2,alpha,3,180.,0
H,1,ch,4,hch2,3,90.,0
H,1,ch,4,hch2,3,-90.,0

R=1.798801
ch=1.090469
hcs=107.034826
ch1=1.095174
hch2=55.177871
alpha=130.235406


--Link1--
# Gaussian route section

 test no. 396 (neutral reference)

0,1
C,0.,0.,-1.0288634511
S,0.,0.,0.5867064775
H,0.,-0.9240426315,-1.6070614668
H,0.,0.9240426315,-1.6070614668


--Link1--
# Gaussian route section

 test no. 397 (neutral reference)

0,2
C,0.,0.,-1.2057217422
C,0.,0.,0.2067624966
N,0.,0.,1.3538528685
H,0.,0.9366773245,-1.7416073033
H,0.,-0.9366773245,-1.7416073033


--Link1--
# Gaussian route section

 test no. 398 (neutral reference)

0,2
C,0.,0.,-1.1311932866
N,0.,0.,0.2289633546
C,0.,0.,1.412412125
H,0.,0.9479354166,-1.6450282566
H,0.,-0.9479354166,-1.6450282566


--Link1--
# Gaussian route section

 test no. 399 (neutral reference)

0,2
C,-0.0000000001,-0.0170250928,-0.013117801
C,0.0000000369,0.0227252912,1.260165438
O,-0.0000000101,0.0328457422,-1.1884243161
H,-0.0000000247,-0.1131659618,2.3155593761


--Link1--
# Gaussian route section

 test no. 400 (neutral reference)

0,2
C,0.1987344334,0.3076160271,-0.2234484311
C,0.2167404492,-1.1479486805,-0.2436936191
O,-0.4732879176,0.9536286076,0.5321445349
H,-0.4071461115,-1.6858285362,0.457777539
H,0.8380317747,-1.6937273934,-0.9422468068
H,0.8625683818,0.7925229891,-0.9698347102


--Link1--
# Gaussian route section

 test no. 401 (neutral reference)

0,2
C
C,1,CC
H,1,CH1,2,H1CC
X,1,1.,2,XCC,3,180.,0
H,1,CH2,4,HCX,2,90.,0
H,1,CH2,4,HCX,2,-90.,0
X,2,1.,1,90.,3,0.,0
O,2,CO,7,OCX,1,180.,0

CC=1.51294196
CH1=1.09311552
CH2=1.09186322
CO=1.19649205
H1CC=111.14446665
XCC=122.7541114
HCX=53.79742599
OCX=37.4921791


--Link1--
# Gaussian route section

 test no. 402 (neutral reference)

0,2
C
C,1,CC
O,2,CO,1,OCC
X,3,0.97,2,107.,1,180.,0
X,2,1.,1,XCC,3,180.,0
H,2,CH,5,A1,1,90.,0
H,2,CH,5,A1,1,-90.,0
H,1,CH3,2,H3CC,3,180.,0
X,1,1.,2,YCC,3,0.,0
H,1,CH4,9,A2,2,90.,0
H,1,CH4,9,A2,2,-90.,0

CC=1.53234437
CO=1.39048766
OCC=105.95827482
XCC=125.60911028
CH=1.09763548
A1=54.76394259
CH3=1.09214156
H3CC=109.25308655
YCC=126.67897755
CH4=1.09070434
A2=54.51009835


--Link1--
# Gaussian route section

 test no. 403 (neutral reference)

0 2
C,-1.5936549389,-0.4151357374,0.0041550833
C,-0.4665274752,0.6072475075,0.0116667433
S,1.191291882,-0.1037518572,-0.0116875274
H,-2.5644240713,0.0884311032,0.0432652139
H,-1.5617913163,-1.0231136255,-0.9026139122
H,-1.5147166317,-1.0852980098,0.8623581867
H,-0.5523471109,1.3027431802,-0.8291081299
H,-0.5062964979,1.2245964462,0.9181681199


--Link1--
# Gaussian route section

 test no. 404 (neutral reference)

0,1
LI
H,1,R
 
R=1.64


--Link1--
# Gaussian route section

 test no. 405 (neutral reference)

0,1
N,0.0663541179,0.5978726053,0.
O,0.0596281022,-0.6381268163,0.
H,-0.9415036436,0.9199062929,0.


--Link1--
# Gaussian route section

 test no. 406 (neutral reference)

0 2
 O,0,-0.0586332617,0.,-0.6089466927
 O,0,-0.0528395516,0.,0.71641592
 H,0,0.8917825062,0.,-0.8597538183




==> anc/g3ea.txt <==
# Gaussian route section

 test no. 349

 -1 4
 C


--Link1--
# Gaussian route section

 test no. 350

 -1 2
 O


--Link1--
# Gaussian route section

 test no. 351

 -1 1
 F


--Link1--
# Gaussian route section

 test no. 352

 -1 4
 Si


--Link1--
# Gaussian route section

 test no. 353

 -1 3
 P


--Link1--
# Gaussian route section

 test no. 354

 -1 2
 S


--Link1--
# Gaussian route section

 test no. 355

 -1 1
 cl


--Link1--
# Gaussian route section

 test no. 356

-1 3
c
h c 1.161019


--Link1--
# Gaussian route section

 test no. 357

-1,2
C
H,1,r
H,1,r,2,a
 
r=1.14059
a=97.917282
 


--Link1--
# Gaussian route section

 test no. 358

-1,1
C
X,1,1.
H,1,R,2,A
H,1,R,2,A,3,120.,0
H,1,R,2,A,3,-120.,0
 
R=1.120888
A=116.546186
 


--Link1--
# Gaussian route section

 test no. 359

-1,2
N
H,1,r
 
r=1.057451
 


--Link1--
# Gaussian route section

 test no. 360

-1,1
N
H,1,RNH
H,1,RNH,2,HNH
 
RNH=1.042632
HNH=98.432415
 


--Link1--
# Gaussian route section

 test no. 361

-1,1
O
H,1,r
 
r=0.980348
 


--Link1--
# Gaussian route section

 test no. 362

-1,3
Si
H,1,R
 
R=1.560836
 


--Link1--
# Gaussian route section

 test no. 363

-1,2
Si
X,1,1.
H,1,R,2,A
H,1,R,2,A,3,180.,0
 
R=1.550319
A=46.188316
 


--Link1--
# Gaussian route section

 test no. 364

-1,1
Si
X,1,1.
H,1,R,2,BETA
H,1,R,2,BETA,3,120.,0
H,1,R,2,BETA,3,-120.,0

R=1.542352
BETA=121.760962


--Link1--
# Gaussian route section

 test no. 365

-1,2
P
H,1,R
 
R=1.445714
 


--Link1--
# Gaussian route section

 test no. 366

-1,1
P
X,1,1.
H,1,R,2,A
H,1,R,2,A,3,180.,0
 
R=1.436823
A=45.902715
 


--Link1--
# Gaussian route section

 test no. 367

-1,1
S
H,1,R
 
R=1.353342
 


--Link1--
# Gaussian route section

 test no. 368

-1,2
O
O,1,OO
 
OO=1.379745
 


--Link1--
# Gaussian route section

 test no. 369

-1,3
N
O,1,NO
 
NO=1.28013
 


--Link1--
# Gaussian route section

 test no. 370

-1,1
C
N,1,CN
 
CN=1.200154
 


--Link1--
# Gaussian route section

 test no. 371

-1,3
P
O,1,R
 
R=1.580663
 


--Link1--
# Gaussian route section

 test no. 372

-1,2
S
S,1,R
 
R=2.029189
 


--Link1--
# Gaussian route section

 test no. 373

-1,2
Cl
Cl,1,R
 
R=2.651811
 


--Link1--
# Gaussian route section

 test no. 374

-1 1
Li


--Link1--
# Gaussian route section

 test no. 375

-1 3
B


--Link1--
# Gaussian route section

 test no. 376

-1 1
Na


--Link1--
# Gaussian route section

 test no. 377

-1 3
Al


--Link1--
# Gaussian route section

 test no. 378

-1 2
 C,0,0.,0.,-0.641460285
 C,0,0.,0.,0.641460285


--Link1--
# Gaussian route section

 test no. 379

-1 2
 C,0,0.100367889,0.,0.
 C,0,1.4107625971,0.,0.
 O,0,-1.1333478646,0.,0.


--Link1--
# Gaussian route section

 test no. 380

-1 2
 C,0,-0.5435419482,0.,-0.4560858483
 F,0,-0.5358693709,0.,1.0065755538
 F,0,0.8982306697,0.,-0.7025183216


--Link1--
# Gaussian route section

 test no. 381

-1 1
 C,0,0.0695638429,0.,0.
 N,0,1.2793057491,0.,0.
 O,0,-1.1715654126,0.,0.


--Link1--
# Gaussian route section

 test no. 382

-1 1
 N,0,-0.4381816441,0.,-0.1871837965
 O,0,-0.2335077155,0.,1.0772791448
 O,0,0.6169166541,0.,-0.9134933229


--Link1--
# Gaussian route section

 test no. 383

-1,2
 O
 O,1,ro2
 O,1,ro2,2,ao3

 ro2=1.33689965
 ao3=114.74838481


--Link1--
# Gaussian route section

 test no. 384

-1 1
 O,0,0.,0.,-0.793167565
 F,0,0.,0.,0.7050378355


--Link1--
# Gaussian route section

 test no. 385

-1,2
S,0.1814683628,0.3405123351,0.1142920476
O,-1.1221936418,0.359692212,-0.7067777938
O,0.7592569161,-1.0407168821,0.4781936986


--Link1--
# Gaussian route section

 test no. 386

-1,2
S
S,1,SS
O,1,OS,2,OSS
 
SS=1.9797043
OS=1.52953136
OSS=117.1054732


--Link1--
# Gaussian route section

 test no. 387

-1,1
C,0.,0.,-0.4991711228
C,0.,0.,0.7615121997
H,0.,0.,-1.5740464611


--Link1--
# Gaussian route section

 test no. 388

-1,1
C,0.0669458572,0.,-0.5704790485
C,0.0667471358,0.,0.7890284708
H,1.0141134076,0.,-1.1388404504
H,-0.7973687498,0.,-1.2704082394
H,-1.018902616,0.,1.0979521558


--Link1--
# Gaussian route section

 test no. 389

-1,2
C,0.,0.,0.2310974151
C,0.,0.,-1.1433651402
C,0.,0.,1.4881776237
H,0.,0.9195899302,-1.7277296959
H,0.,-0.9195899302,-1.7277296959


--Link1--
# Gaussian route section

 test no. 390

-1,1
C,-0.1133810299,0.,-0.0222723084
C,1.2424691376,0.,0.0421771721
C,-1.3896428991,0.,0.0847827944
H,1.8186748761,-0.923262258,0.0689931846
H,1.8186748761,0.923262258,0.0689931846
H,-2.0740210037,0.,-0.7661123179


--Link1--
# Gaussian route section

 test no. 391

-1,1
C,0.,0.,0.3753382896
H,0.,0.,1.4778027752
C,0.,-1.2767116789,-0.1769889268
C,0.,1.2767116789,-0.1769889268
H,0.,-2.1631462917,0.4511737732
H,0.,2.1631462917,0.4511737732
H,0.,-1.4384444383,-1.2541564685
H,0.,1.4384444383,-1.2541564685


--Link1--
# Gaussian route section

 test no. 392

-1,1
C,0.0789724809,0.6432381612,0.
O,0.0815789649,-0.6121825176,0.
H,-1.1264666046,1.0380311733,0.


--Link1--
# Gaussian route section

 test no. 393

-1 2
 C,0,-0.0762369036,0.,-0.8326207048
 F,0,-0.066658391,0.,0.6661256304
 H,0,1.0573469406,0.,-0.9994064443
 


--Link1--
# Gaussian route section

 test no. 394

-1,1
C,-0.0002032235,0.5299676278,0.
O,0.00030352,-0.7932329317,0.
H,-1.0218251721,1.0549633554,0.
H,0.5103081764,1.0555471658,0.8845755856
H,0.5103081764,1.0555471658,-0.8845755856


--Link1--
# Gaussian route section

 test no. 395

-1,1
C,-0.0002005258,-1.1177989901,0.
S,0.0001293287,0.7077989961,0.
H,1.0152014988,-1.5395487795,0.
H,-0.5080338016,-1.5392206086,-0.8794325131
H,-0.5080338016,-1.5392206086,0.8794325131


--Link1--
# Gaussian route section

 test no. 396

-1,2
C,-1.0943065239,0.,0.0013255629
S,0.6183048477,0.,-0.0165926731
H,-1.6635192101,-0.9211578147,0.1287646962
H,-1.6635192101,0.9211578147,0.1287646962


--Link1--
# Gaussian route section

 test no. 397

-1,1
C,0.1217925923,-1.2164576713,0.
C,0.,0.1763046607,0.
N,-0.0319948714,1.3756127217,0.
H,-0.253395727,-1.6941854941,0.9065766668
H,-0.253395727,-1.6941854941,-0.9065766668


--Link1--
# Gaussian route section

 test no. 398

-1,1
C,0.1230243594,-1.1779696582,0.
N,0.,0.2282203154,0.
C,0.0126571873,1.4283675482,0.
H,-0.4070446404,-1.5499647738,0.8889665329
H,-0.4070446404,-1.5499647738,-0.8889665329


--Link1--
# Gaussian route section

 test no. 399

-1,1
C,0.,0.,-0.0098325707
C,0.,0.,-1.2559117315
O,0.,0.,1.2388571672
H,0.,0.,-2.3163915247


--Link1--
# Gaussian route section

 test no. 400

-1,1
C,0.1775796107,-1.1602483424,0.2277825436
C,0.1777335261,0.2197671796,0.227979972
O,-0.4144828891,1.0550145931,-0.531659949
H,0.8240548438,0.6416513692,1.0570206101
H,-0.3936261107,-1.7266741823,-0.5049068211
H,0.7535555587,-1.7122069545,0.9665907098


--Link1--
# Gaussian route section

 test no. 401

-1,1
C,-0.3286591896,1.085603722,-0.2421369091
C,-0.3334848637,-0.5449080525,-0.2456921842
O,0.6265195006,-0.9591437216,0.4615830021
H,0.4946089119,1.5030576549,0.3643989791
H,-0.2443306425,1.4629590504,-1.2744104735
H,-1.2895699544,1.4629590504,0.1443220378


--Link1--
# Gaussian route section

 test no. 402

-1,1
C,0.2687467977,-1.1390508649,0.2159147236
C,0.2613624401,0.4185499749,0.2099820333
O,-0.6882096799,0.9388379378,-0.5529167385
H,0.233685043,0.6914381495,1.3237950183
H,1.3430526075,0.6914381495,-0.0570231833
H,1.0572452551,-1.5814445753,0.8494047894
H,-0.708004661,-1.4945649431,0.5648541702
H,0.3990437685,-1.4945649431,-0.8130774283


--Link1--
# Gaussian route section

 test no. 403

 -1 1
 C,0,0.0734798808,-1.4416511118,0.7772210075
 C,0,0.0732521766,0.0862902203,0.7748125048
 S,0,-0.0844486433,0.798541404,-0.8932412371
 H,0,0.1693650694,-1.8641576373,1.7914303688
 H,0,-0.8534495047,-1.8135202393,0.3311130235
 H,0,0.9003815421,-1.8135202393,0.1653026621
 H,0,-0.7459737019,0.4233505004,1.4284619544
 H,0,1.0004625433,0.4233505004,1.2633507109


--Link1--
# Gaussian route section

 test no. 404

  -1 2
 Li,0,0.,0.,-0.4401299089
 H,0,0.,0.,1.3203897268


--Link1--
# Gaussian route section

 test no. 405

-1,2
N,0.0664793569,0.6544783145,0.
O,0.0621206559,-0.6901052205,0.
H,-0.9623207451,0.9394935622,0.


--Link1--
# Gaussian route section

 test no. 406

-1 1
 O,0,-0.0658837441,0.,-0.7058960267
 O,0,-0.0461781436,0.,0.8098046655
 H,0,0.8964951013,0.,-0.8312691111




==> anc/g3form.txt <==
# Gaussian route section

 test no. 40

0,1
LI
H,1,R
 
R=1.64


--Link1--
# Gaussian route section

 test no. 41

0,2
Be
H,1,RBEH
 
RBEH=1.34827
 


--Link1--
# Gaussian route section

 test no. 42

0,2
C
H,1,RCH
 
RCH=1.12052


--Link1--
# Gaussian route section

 test no. 43

0,3
C
H,1,RCH
H,1,RCH,2,HCH
 
RCH=1.07726
HCH=131.60824
 


--Link1--
# Gaussian route section

 test no. 44

0,1
C
H,1,CH
H,1,CH,2,HCH
 
CH=1.108951
HCH=102.068198
 


--Link1--
# Gaussian route section

 test no. 45

0,2
C
H,1,CH
H,1,CH,2,120.
H,1,CH,2,120.,3,180.,0
 
CH=1.07841


--Link1--
# Gaussian route section

 test no. 46

0,1
C
H,1,RCH
H,1,RCH,2,109.471221
H,1,RCH,2,109.471221,3,109.471221,1
H,1,RCH,2,109.471221,3,109.471221,-1
 
RCH=1.089665
 


--Link1--
# Gaussian route section

 test no. 47

0,3
N
H,1,RNH
 
RNH=1.03943
 


--Link1--
# Gaussian route section

 test no. 48

0,2
N
H,1,RBH
H,1,RBH,2,HBH
 
RBH=1.02805
HBH=103.337613
 


--Link1--
# Gaussian route section

 test no. 49

0,1
N
X,1,1.
H,1,RNH,2,XNH
H,1,RNH,2,XNH,3,120.,0
H,1,RNH,2,XNH,3,240.,0
 
RNH=1.016793
XNH=112.450403
 


--Link1--
# Gaussian route section

 test no. 50

0,2
O
H,1,ROH
 
ROH=0.97907
 


--Link1--
# Gaussian route section

 test no. 51

0,1
O
H,1,OH
H,1,OH,2,HOH
 
OH=0.968565
HOH=103.999825
 


--Link1--
# Gaussian route section

 test no. 52

0,1
F
H,1,R
 
R=0.933891
 


--Link1--
# Gaussian route section

 test no. 53

0,1
Si
X,1,1.
H,1,R,2,A
H,1,R,2,A,3,180.,0
 
R=1.5186
A=46.2476
  


--Link1--
# Gaussian route section

 test no. 54

0,3
Si
X,1,1.
H,1,R,2,A
H,1,R,2,A,3,180.,0
 
R=1.481095
A=59.174406
 


--Link1--
# Gaussian route section

 test no. 55

0,2
Si
X,1,1.
H,1,R,2,BETA
H,1,R,2,BETA,3,120.,0
H,1,R,2,BETA,3,-120.,0
 
R=1.482999
BETA=107.638334
 


--Link1--
# Gaussian route section

 test no. 56

0,1
Si
H,1,R
H,1,R,2,109.471221
H,1,R,2,109.471221,3,120.,0
H,1,R,2,109.471221,3,-120.,0
 
R=1.482869
 


--Link1--
# Gaussian route section

 test no. 57

0,2
P
X,1,1.
H,1,R,2,A
H,1,R,2,A,3,180.,0
 
R=1.419167
A=46.278424
 


--Link1--
# Gaussian route section

 test no. 58

0,1
P
X,1,1.
H,1,R,2,BETA
H,1,R,2,BETA,3,120.,0
H,1,R,2,BETA,3,-120.,0
 
R=1.414436
BETA=121.912965
 


--Link1--
# Gaussian route section

 test no. 59

0,1
S
X,1,1.
H,1,R,2,A
H,1,R,2,A,3,180.,0
 
R=1.339464
A=46.66533
 


--Link1--
# Gaussian route section

 test no. 60

0,1
Cl
H,1,R
 
R=1.279978
 


--Link1--
# Gaussian route section

 test no. 61

0,1
LI
LI,1,R
 
R=2.77306


--Link1--
# Gaussian route section

 test no. 62

0,1
LI
F,1,LiF
 
LiF=1.56662
 


--Link1--
# Gaussian route section

 test no. 63

0,1
C
C,1,CC
X,2,1.,1,90.
H,2,CH,3,90.,1,180.,0
X,1,1.,2,90.,3,180.,0
H,1,CH,5,90.,2,180.,0
 
CC=1.21616
CH=1.06591
 


--Link1--
# Gaussian route section

 test no. 64

0,1
C
C,1,RCC
H,1,RCH,2,HCC
H,1,RCH,2,HCC,3,180.,0
H,2,RCH,1,HCC,3,0.,0
H,2,RCH,1,HCC,3,180.,0
 
RCC=1.33496
RCH=1.084788
HCC=121.711801
 


--Link1--
# Gaussian route section

 test no. 65

0,1
C
C,1,AA
H,1,AH,2,HAA
H,1,AH,2,HAA,3,120.,0
H,1,AH,2,HAA,3,-120.,0
H,2,AH,1,HAA,3,180.,0
H,2,AH,1,HAA,6,120.,0
H,2,AH,1,HAA,6,-120.,0
 
AA=1.524418
AH=1.092847
HAA=111.189863
 


--Link1--
# Gaussian route section

 test no. 66

0,2
C
N,1,R
 
R=1.134799
 


--Link1--
# Gaussian route section

 test no. 67

0,1
C
N,1,AB
X,1,1.,2,90.
H,1,AH,3,90.,2,180.,0
 
AB=1.176208
AH=1.068999
 


--Link1--
# Gaussian route section

 test no. 68

0,1
O
C,1,RCO
 
RCO=1.15034
 


--Link1--
# Gaussian route section

 test no. 69

0,2
C
O,1,CO
H,1,CH,2,HCO
 
CO=1.19084
CH=1.12352
HCO=123.36046
 


--Link1--
# Gaussian route section

 test no. 70

0,1
O
C,1,RCO
H,2,RH,1,THETA
H,2,RH,1,THETA,3,180.,0
 
RCO=1.220115
THETA=122.161929
RH=1.103766
 


--Link1--
# Gaussian route section

 test no. 71

0,1
C
O,1,AB
H,1,AH3,2,H3AB
H,2,BH9,1,H9BA,3,180.,0
X,1,1.,2,BAH12,3,180.,0
H,1,AH1,5,H1AH2,2,90.,0
H,1,AH1,5,H1AH2,2,-90.,0
 
AB=1.42294
AH1=1.096734
AH3=1.089541
BH9=0.97
H1AH2=54.401488
BAH12=130.662232
H3AB=106.27799
H9BA=107.3899
 


--Link1--
# Gaussian route section

 test no. 72

0,1
N
N,1,NN
 
NN=1.12998
 


--Link1--
# Gaussian route section

 test no. 73

0,1
N
N,1,AA
H,1,AH4,2,H4AA
H,1,AH5,2,H5AA,3,H4AH5,1
H,2,AH4,1,H4AA,3,H4AAH7,0
H,2,AH5,1,H5AA,5,H4AH5,1
 
AA=1.437919
AH4=1.020276
AH5=1.015971
H4AA=111.491574
H5AA=106.353912
H4AH5=106.98262
H4AAH7=25.693825
 


--Link1--
# Gaussian route section

 test no. 74

0,2
N
O,1,r
 
r=1.142703
 


--Link1--
# Gaussian route section

 test no. 75

0,3
O
O,1,r
 
r=1.245957
 


--Link1--
# Gaussian route section

 test no. 76

0,1
O
O,1,AA
H,1,AH4,2,H4AA
H,2,AH4,1,H4AA,3,H4AAH8,0
 
AA=1.468115
AH4=0.975575
H4AA=98.648199
H4AAH8=121.024954
 


--Link1--
# Gaussian route section

 test no. 77

0,1
F
F,1,FF
 
FF=1.420609
 


--Link1--
# Gaussian route section

 test no. 78

0,1
C
O,1,R
X,1,1.000000,2,90.000000
O,1,R,3,90.000000,2,180.000000,0
 
R=1.178658
 


--Link1--
# Gaussian route section

 test no. 79

0,1
Na
Na,1,R
 
R=3.152525
 


--Link1--
# Gaussian route section

 test no. 80

0,3
Si
Si,1,R
 
R=2.260107
 


--Link1--
# Gaussian route section

 test no. 81

0,1
P
P,1,PP
 
PP=1.932288
 


--Link1--
# Gaussian route section

 test no. 82

0,3
S
S,1,R
 
R=1.920226
 


--Link1--
# Gaussian route section

 test no. 83

0,1
Cl
Cl,1,R
 
R=2.015082
 


--Link1--
# Gaussian route section

 test no. 84

0,1
NA
CL,1,NaCl
 
NaCl=2.39097
 


--Link1--
# Gaussian route section

 test no. 85

0,1
Si
O,1,sio
 
sio=1.542326
 


--Link1--
# Gaussian route section

 test no. 86

0,1
C
S,1,CS
 
CS=1.54465
 


--Link1--
# Gaussian route section

 test no. 87

0,3
O
S,1,OS
 
OS=1.523988
 


--Link1--
# Gaussian route section

 test no. 88

0,2
Cl
O,1,R
 
R=1.606787
 


--Link1--
# Gaussian route section

 test no. 89

0,1
F
Cl,1,R1
 
R1=1.659096
 


--Link1--
# Gaussian route section

 test no. 90

0,1
Si
Si,1,R
H,1,SIH,2,SICC
H,1,SIH,2,SICC,3,120.,0
H,1,SIH,2,SICC,3,-120.,0
H,2,SIH,1,SICC,3,180.,0
H,2,SIH,1,SICC,6,120.,0
H,2,SIH,1,SICC,6,-120.,0
 
SICC=110.406422
SIH=1.486579
R=2.335367
 


--Link1--
# Gaussian route section

 test no. 91

0,1
C
CL,1,CCl
H,1,CH,2,HCCl
H,1,CH,2,HCCl,3,120.,0
H,1,CH,2,HCCl,3,240.,0
 
CCl=1.77734
CH=1.08813
HCCl=108.92377
 


--Link1--
# Gaussian route section

 test no. 92

0,1
C
S,1,CS
H,2,SH,1,CSH
H,1,CHA,2,HACS,3,180.,0
X,1,1.,2,XCS,3,0.,0
H,1,CHB,5,HALF,2,90.,0
H,1,CHB,5,HALF,2,-90.,0
 
CS=1.814375
SH=1.340421
CHA=1.090218
CHB=1.089988
CSH=96.786305
HACS=106.624482
XCS=129.912446
HALF=54.944442
 


--Link1--
# Gaussian route section

 test no. 93

0,1
O
H,1,OH
Cl,1,OCl,2,HOCl
 
OH=0.97825
OCl=1.715694
HOCl=102.717846
 


--Link1--
# Gaussian route section

 test no. 94

0,1
S
O,1,SO
O,1,SO,2,OSO
 
SO=1.476719
OSO=119.804928


--Link1--
# Gaussian route section

 test no. 95

0,1
B
F,1,BF
F,1,BF,2,120.
F,1,BF,2,120.,3,180.,0

BF=1.3217603


--Link1--
# Gaussian route section

 test no. 96

0,1
B
X,1,1.
Cl,1,R2,2,90.
Cl,1,R2,2,90.,3,120.,0
Cl,1,R2,2,90.,3,-120.,0

R2=1.73535169


--Link1--
# Gaussian route section

 test no. 97

0,1
Al
X,1,1.
F,1,R2,2,90.
F,1,R2,2,90.,3,120.,0
F,1,R2,2,90.,3,-120.,0

R2=1.64471976


--Link1--
# Gaussian route section

 test no. 98

0,1
Al
X,1,1.
Cl,1,R2,2,90.
Cl,1,R2,2,90.,3,120.,0
Cl,1,R2,2,90.,3,-120.,0

R2=2.06904092


--Link1--
# Gaussian route section

 test no. 99

0,1
C
F,1,R
F,1,R,2,A
F,1,R,2,A,3,120.,0
F,1,R,2,A,3,-120.,0

R=1.3292383
A=109.47122063


--Link1--
# Gaussian route section

 test no. 100

0,1
C
Cl,1,R
Cl,1,R,2,A
Cl,1,R,2,A,3,120.,0
Cl,1,R,2,A,3,-120.,0

R=1.7690124
A=109.47122063


--Link1--
# Gaussian route section

 test no. 101

0,1
O
C,1,C-O
X,2,1.,1,90.
S,2,C-S,3,90.,1,180.,0

C-O=1.17875173
C-S=1.56529745


--Link1--
# Gaussian route section

 test no. 102

0,1
S
C,1,r1
X,2,1.,1,90.
S,2,r1,3,90.,1,180.,0

r1=1.561117


--Link1--
# Gaussian route section

 test no. 103

0,1
O
C,1,CO
F,2,CF,1,FCO
F,2,CF,1,FCO,3,180.,0

CO=1.186357
CF=1.326016
FCO=126.240364


--Link1--
# Gaussian route section

 test no. 104

0,1
Si
F,1,sif
F,1,sif,2,109.47122063
F,1,sif,2,109.47122063,3,120.,0
F,1,sif,2,109.47122063,3,-120.,0

sif=1.581026


--Link1--
# Gaussian route section

 test no. 105

0,1
Si
Cl,1,r
Cl,1,r,2,109.47122063
Cl,1,r,2,109.47122063,3,109.47122063,1
Cl,1,r,2,109.47122063,3,109.47122063,-1

r=2.025372


--Link1--
# Gaussian route section

 test no. 106

0,1
N
N,1,r1
X,2,1.,1,90.
O,2,r2,3,90.,1,180.,0

r1=1.171118
r2=1.192069


--Link1--
# Gaussian route section

 test no. 107

0,1
Cl
N,1,r1
O,2,r2,1,a

r1=2.03081162
r2=1.15573028
a=113.97788501


--Link1--
# Gaussian route section

 test no. 108

0,1
N
X,1,1.
F,1,R,2,BETA
F,1,R,2,BETA,3,120.,0
F,1,R,2,BETA,3,-120.,0

R=1.38326
BETA=116.47298


--Link1--
# Gaussian route section

 test no. 109

0,1
P
X,1,1.
F,1,R,2,BETA
F,1,R,2,BETA,3,120.,0
F,1,R,2,BETA,3,-120.,0

R=1.592638
BETA=119.667639


--Link1--
# Gaussian route section

 test no. 110

0,1
O
O,1,r
O,2,r,1,a

r=1.299415
a=116.307471


--Link1--
# Gaussian route section

 test no. 111

0,1
F
O,1,r1
X,2,1.,1,90.
F,2,r1,3,a,1,180.,0

r1=1.422955
a=167.392453


--Link1--
# Gaussian route section

 test no. 112

0,1
Cl
F,1,R1
F,1,R2,2,A1
F,1,R2,2,A1,3,180.,0

R1=1.635142
R2=1.717664
A1=86.545949


--Link1--
# Gaussian route section

 test no. 113

0,1
C
C,1,C2-C1
F,1,C-F,2,F-C-C
F,1,C-F,2,F-C-C,3,180.,0
F,2,C-F,1,F-C-C,3,0.,0
F,2,C-F,1,F-C-C,3,180.,0

C2-C1=1.32646037
C-F=1.32661903
F-C-C=122.99452913


--Link1--
# Gaussian route section

 test no. 114

0,1
C
C,1,cc
Cl,1,ccl,2,cccl
Cl,1,ccl,2,cccl,3,180.,0
Cl,2,ccl,1,cccl,3,180.,0
Cl,2,ccl,1,cccl,3,0.,0

cc=1.35080411
ccl=1.7132909
cccl=122.25245636


--Link1--
# Gaussian route section

 test no. 115

0,1
C
C,1,r1
F,1,R,2,A
F,1,R,2,A,3,120.,0
F,1,R,2,A,3,-120.,0
X,2,1.,1,90.,3,0.,0
N,2,r2,6,90.,1,180.,0

r1=1.47717954
r2=1.17891097
R=1.33936989
A=110.12675631


--Link1--
# Gaussian route section

 test no. 116

0,1
C
C,1,R1
X,1,1.,2,90.
C,1,R2,3,90.,2,180.,0
X,2,1.,1,90.,3,0.,0
H,2,R3,5,90.,1,180.,0
H,4,R4,1,THETA1,3,0.,0
H,4,R4,1,THETA1,7,120.,0
H,4,R4,1,THETA1,7,-120.,0

R1=1.218183
R2=1.461423
R3=1.065757
R4=1.092976
THETA1=110.887984


--Link1--
# Gaussian route section

 test no. 117

0,1
C
C,1,R1
X,1,1.,2,90.
C,1,R1,3,90.,2,180.,0
H,2,R2,1,THETA1,3,0.,0
H,2,R2,1,THETA1,3,180.,0
H,4,R2,1,THETA1,3,90.,0
H,4,R2,1,THETA1,3,-90.,0

R1=1.31119
R2=1.085658
THETA1=121.38851


--Link1--
# Gaussian route section

 test no. 118

0,1
X
C,1,R1
C,1,R2,2,90.
C,1,R2,2,90.,3,180.,0
H,2,R3,1,THETA1,3,90.,0
H,2,R3,1,THETA1,3,-90.,0
H,3,R4,1,THETA2,2,180.,0
H,4,R4,1,THETA2,2,180.,0

R1=1.357101
R2=0.650545
R3=1.090987
R4=1.078314
THETA1=123.24417
THETA2=149.968723


--Link1--
# Gaussian route section

 test no. 119

0,1
C
C,1,R1
H,1,R2,2,THETA1
H,1,R3,2,THETA2,3,180.,0
H,2,R4,1,THETA3,4,0.,0
C,2,R5,1,THETA4,5,180.,0
H,6,R6,2,THETA5,5,180.,0
X,6,1.,2,THETA6,5,0.,0
H,6,R7,8,THETA7,2,90.,0
H,6,R7,8,THETA7,2,-90.,0

R1=1.336707
R2=1.086238
R3=1.084596
R4=1.089222
R5=1.497618
R6=1.092956
R7=1.094904
THETA1=121.553266
THETA2=121.734733
THETA3=118.962859
THETA4=124.578186
THETA5=111.051183
THETA6=127.182872
THETA7=53.524145


--Link1--
# Gaussian route section

 test no. 120

0,1
C
X,1,1.
C,1,R1,2,150.
C,1,R1,2,150.,3,180.,0
H,1,R2,2,THETA1,3,90.,0
H,1,R2,2,THETA1,3,-90.,0
X,3,1.,1,150.,2,0.,0
H,3,R2,7,THETA1,1,90.,0
H,3,R2,7,THETA1,1,-90.,0
X,4,1.,1,150.,2,0.,0
H,4,R2,10,THETA1,1,90.,0
H,4,R2,10,THETA1,1,-90.,0

R1=1.501685
R2=1.084297
THETA1=57.112511


--Link1--
# Gaussian route section

 test no. 121

0,1
C
X,1,1.
C,1,R1,2,THETA1
C,1,R1,2,THETA1,3,180.,0
H,1,R2,2,THETA2,3,90.,0
H,1,R2,2,THETA2,3,-90.,0
H,3,R3,1,THETA3,2,180.,0
H,4,R3,1,THETA3,2,180.,0
X,3,1.,1,THETA4,2,0.,0
H,3,R4,9,THETA5,1,90.,0
H,3,R4,9,THETA5,1,-90.,0
X,4,1.,1,THETA4,2,0.,0
H,4,R4,12,THETA5,1,90.,0
H,4,R4,12,THETA5,1,-90.,0

R1=1.524423
R2=1.095717
R3=1.093583
R4=1.094165
THETA1=56.205786
THETA2=126.841611
THETA3=111.525066
THETA4=127.114734
THETA5=53.85956


--Link1--
# Gaussian route section

 test no. 122

0,1
C
C,1,CDC
C,2,CSC,1,CCC
C,3,CDC,2,CCC,1,180.,0
H,1,CH1,2,CC1,3,180.,0
H,1,CH2,2,CC2,3,0.,0
H,2,CH3,1,CC3,3,180.,0
H,3,CH3,4,CC3,2,180.,0
H,4,CH2,3,CC2,2,0.,0
H,4,CH1,3,CC1,2,180.,0

CDC=1.342467
CSC=1.456253
CH1=1.084357
CH2=1.086294
CH3=1.089705
CCC=123.708125
CC1=121.767977
CC2=121.436885
CC3=119.568075


--Link1--
# Gaussian route section

 test no. 123

0,1
C
C,1,CCS
X,2,1.00000,1,90.00000
C,2,CCT,3,90.00000,1,180.00000,0
X,4,1.00000,2,90.00000,3,0.00000,0
C,4,CCS,5,90.00000,2,180.00000,0
H,1,CH,2,HCC,3,0.00000,0
H,1,CH,2,HCC,3,120.00000,0
H,1,CH,2,HCC,3,-120.00000,0
H,6,CH,4,HCC,7,0.00000,0
H,6,CH,4,HCC,7,120.00000,0
H,6,CH,4,HCC,7,-120.00000,0
 
CCS=1.461985
CCT=1.219941
CH=1.0936
HCC=111.039052


--Link1--
# Gaussian route section

 test no. 124

0,1
C,0,0.,0.,0.3150262868
C,0,0.767920438,0.,-0.9320323157
C,0,-0.767920438,0.,-0.9320323157
C,0,0.,0.,1.6400266738
H,0,1.2717887835,-0.9127940775,-1.2393025395
H,0,1.2717887835,0.9127940775,-1.2393025395
H,0,-1.2717887835,0.9127940775,-1.2393025395
H,0,-1.2717887835,-0.9127940775,-1.2393025395
H,0,0.9269083421,0.,2.2056400914
H,0,-0.9269083421,0.,2.2056400914


--Link1--
# Gaussian route section

 test no. 125

0,1
C,0,1.1313431749,0.,0.3104243589
C,0,-1.1313431749,0.,0.3104243589
C,0,0.,-0.747952216,-0.311811558
C,0,0.,0.747952216,-0.311811558
H,0,1.237032587,0.,1.3976173203
H,0,2.0773753847,0.,-0.2276680878
H,0,-1.237032587,0.,1.3976173203
H,0,-2.0773753847,0.,-0.2276680878
H,0,0.,-1.4144103191,-1.1616260379
H,0,0.,1.4144103191,-1.1616260379
 


--Link1--
# Gaussian route section

 test no. 126

0,1
X
X,1,R
C,1,CDC,2,90.
C,1,CDC,2,90.,3,180.,0
C,2,CSC,1,90.,3,0.,0
C,2,CSC,1,90.,3,180.,0
H,3,CH1,1,HCX,2,180.,0
H,4,CH1,1,HCX,2,180.,0
X,5,1.,2,ZCY,1,180.,0
X,6,1.,2,ZCY,1,180.,0
H,5,CH3,9,HAL,2,90.,0
H,5,CH3,9,HAL,2,-90.,0
H,6,CH3,10,HAL,2,90.,0
H,6,CH3,10,HAL,2,-90.,0

R=1.507865
CDC=0.672762
CSC=0.78198
CH1=1.086555
HCX=133.623435
ZCY=135.717993
CH3=1.094909
HAL=54.313643


--Link1--
# Gaussian route section

 test no. 127

0,1
X
X,1,1.
X,1,1.,2,90.
X,1,1.,3,90.,2,180.,0
C,1,R,2,A,3,0.,0
C,1,R,2,A,3,180.,0
C,1,R,4,A,3,90.,0
C,1,R,4,A,3,-90.,0
H,5,RH1,1,A1,2,180.,0
H,5,RH2,1,A2,2,0.,0
H,6,RH1,1,A1,2,180.,0
H,6,RH2,1,A2,3,0.,0
H,7,RH1,1,A1,4,180.,0
H,7,RH2,1,A2,4,0.,0
H,8,RH1,1,A1,4,180.,0
H,8,RH2,1,A2,4,0.,0

R=1.08126737
RH1=1.09351904
RH2=1.09418368
A=82.15285777
A1=139.01970761
A2=112.2290871


--Link1--
# Gaussian route section

 test no. 128

0,1
C,0,0.,0.,-1.4588071099
C,0,0.,0.,-0.119587522
H,0,0.9243021049,0.,-2.0284089141
H,0,-0.9243021049,0.,-2.0284089141
C,0,1.2726828291,0.,0.6788033015
H,0,2.153042022,0.,0.0315880639
H,0,1.3235415463,0.8802105667,1.3295924685
H,0,1.3235415463,-0.8802105667,1.3295924685
C,0,-1.2726828291,0.,0.6788033015
H,0,-2.153042022,0.,0.0315880639
H,0,-1.3235415463,-0.8802105667,1.3295924685
H,0,-1.3235415463,0.8802105667,1.3295924685


--Link1--
# Gaussian route section

 test no. 129

0,1
C
C,1,dcc1
C,2,dcc2,1,accc
C,3,dcc1,2,accc,1,180.,0
H,1,dch1,2,ach1,3,180.,0
H,4,dch1,3,ach1,2,180.,0
H,1,dch2,2,ach2,3,thccc2,0
H,1,dch2,2,ach2,3,-thccc2,0
H,4,dch2,3,ach2,2,thccc2,0
H,4,dch2,3,ach2,2,-thccc2,0
H,2,dch3,3,ach3,4,thccc3,0
H,2,dch3,3,ach3,4,-thccc3,0
H,3,dch3,2,ach3,1,thccc3,0
H,3,dch3,2,ach3,1,-thccc3,0

dcc1=1.52454766
dcc2=1.52502885
accc=112.86841415
dch1=1.09358593
ach1=111.53755217
dch2=1.09412519
ach2=110.85362164
thccc2=59.79272034
dch3=1.09701409
ach3=109.09575035
thccc3=57.83770963


--Link1--
# Gaussian route section

 test no. 130

0,1
C
H,1,RCH1
C,1,RCC,2,A1
H,3,RCH2,1,A2,2,180.,0
X,3,1.,1,A3,4,180.,0
H,3,RCH3,5,A4,1,90.,0
H,3,RCH3,5,A4,1,-90.,0
C,1,RCC,2,A1,3,120.,0
H,8,RCH2,1,A2,2,180.,0
X,8,1.,1,A3,9,180.,0
H,8,RCH3,10,A4,1,90.,0
H,8,RCH3,10,A4,1,-90.,0
C,1,RCC,2,A1,3,-120.,0
H,13,RCH2,1,A2,2,180.,0
X,13,1.,1,A3,14,180.,0
H,13,RCH3,15,A4,1,90.,0
H,13,RCH3,15,A4,1,-90.,0

RCC=1.52553042
RCH1=1.09832
RCH2=1.09548524
RCH3=1.09430128
A1=108.06982355
A2=110.35636672
A3=128.14664466
A4=54.0154787


--Link1--
# Gaussian route section

 test no. 131

0,1
X
C 1 1.
X 2 r 1 90.
X 2 r 1 90. 3 180.
C 3 ra 2 90. 1 90.
C 3 ra 2 90. 1 -90.
C 4 ra 2 90. 1 0.
C 4 ra 2 90. 1 180.
H 5 rh 3 ah 2 t1
H 5 rh 3 ah 2 -t1
H 6 rh 3 ah 2 -t1
H 6 rh 3 ah 2 t1
H 7 rh 4 ah 2 t1
H 7 rh 4 ah 2 -t1
H 8 rh 4 ah 2 -t1
H 8 rh 4 ah 2 t1
 
r=1.26575232
ra=0.76201394
rh=1.08623941
ah=117.58873469
t1=108.30300922


--Link1--
# Gaussian route section

 test no. 132

0,1
X
C,1,r1
C,1,r1,2,60.
C,1,r1,3,60.,2,180.,0
C,1,r1,4,60.,3,180.,0
C,1,r1,5,60.,4,180.,0
C,1,r1,6,60.,5,180.,0
H,2,r2,3,120.,4,180.,0
H,3,r2,4,120.,5,180.,0
H,4,r2,5,120.,6,180.,0
H,5,r2,6,120.,7,180.,0
H,6,r2,7,120.,2,180.,0
H,7,r2,2,120.,3,180.,0

r1=1.395248
r2=1.087112


--Link1--
# Gaussian route section

 test no. 133

0,1
C
X,1,1.
F,1,CF,2,XCF
F,1,CF,2,XCF,3,180.,0
H,1,CH,2,XCH,3,90.,0
H,1,CH,2,XCH,3,-90.,0

CF=1.364228
CH=1.090736
XCF=54.433281
XCH=123.612124


--Link1--
# Gaussian route section

 test no. 134

0,1
C
H,1,CH
F,1,CF,2,FCH
F,1,CF,2,FCH,3,120.,0
F,1,CF,2,FCH,3,-120.,0

CH=1.08846175
CF=1.34303134
FCH=110.47315136


--Link1--
# Gaussian route section

 test no. 135

0,1
C
X,1,1.
Cl,1,CCl,2,HClX
Cl,1,CCl,2,HClX,3,180.,0
H,1,CH,2,HCX,3,90.,0
H,1,CH,2,HCX,3,-90.,0

CCl=1.767486
CH=1.086829
HClX=56.518693
HCX=124.602161


--Link1--
# Gaussian route section

 test no. 136

0,1
C
H,1,R
Cl,1,R1,2,A
Cl,1,R1,2,A,3,120.,0
Cl,1,R1,2,A,3,-120.,0

R=1.08590713
R1=1.76476119
A=107.64619761


--Link1--
# Gaussian route section

 test no. 137

0,1
C
N,1,AB
H,1,AH3,2,H3AB
X,2,1.,1,ABH78,3,0.,0
H,2,BH7,4,H7BH8,1,90.,0
H,2,BH7,4,H7BH8,1,-90.,0
X,1,1.,2,BAH12,3,180.,0
H,1,AH1,7,H1AH2,2,90.,0
H,1,AH1,7,H1AH2,2,-90.,0

AB=1.464038
AH1=1.091974
AH3=1.099796
BH7=1.017564
BAH12=123.071306
H3AB=115.401658
ABH78=123.68017
H1AH2=53.754715
H7BH8=52.972623


--Link1--
# Gaussian route section

 test no. 138

0,1
C
C,1,CC
X,2,1.,1,90.
N,2,CN,3,90.,1,180.,0
H,1,CH,2,HCC,3,0.,0
H,1,CH,2,HCC,5,120.,0
H,1,CH,2,HCC,5,240.,0

CC 1.460804
CN 1.178332
CH 1.091582
HCC 110.1172
 


--Link1--
# Gaussian route section

 test no. 139

0,1
C
N,1,RCN
H,1,RH1,2,A1
X,1,1.000000,2,A2,3,180.000000,0
H,1,RH2,4,A3,2,90.000000,0
H,1,RH2,4,A3,2,-90.000000,0
O,2,RNO,1,A4,3,D1,0
O,2,RNO,1,A4,3,-D1,0

RCN=1.485448
RH1=1.090155
RH2=1.087169
RNO=1.240298
A1=107.152503
A2=123.472723
A3=56.345741
A4=117.110905
D1=88.789026


--Link1--
# Gaussian route section

 test no. 140

0,1
C,0,-0.2972062119,-1.1018088882,0.7250669961
O,0,-0.3149412618,0.3388491296,0.7683335863
H,0,-0.6939845387,-1.3978240372,1.6930510356
H,0,0.7212651214,-1.4708959697,0.5887459629
H,0,-0.9269833363,-1.4708959697,-0.0868739219
N,0,0.1578062009,0.9592330898,-0.3849854528
O,0,0.5122283391,0.19063058,-1.2496369467


--Link1--
# Gaussian route section

 test no. 141

0,1
C
Si,1,SiC
H,1,CH,2,HCSi
H,1,CH,2,HCSi,3,120.,0
H,1,CH,2,HCSi,3,240.,0
H,2,SiH,1,HSiC,3,180.,0
H,2,SiH,1,HSiC,6,120.,0
H,2,SiH,1,HSiC,6,240.,0
 
SiC=1.88016823
CH=1.09247368
SiH=1.48628403
HCSi=111.0219271
HSiC=110.60175649
 


--Link1--
# Gaussian route section

 test no. 142

0,1
O
C,1,RA
X,2,1.,1,A
O,2,RB,3,A,1,180.,0
H,1,R1,2,A1,3,0.,0
H,2,R4,1,A4,4,180.,0
 
RA=1.350490    
RB=1.212421    
R1=.980224   
R4=1.096196   
A=62.55555
A1=106.0424         
A4=109.4122         
 


--Link1--
# Gaussian route section

 test no. 143

0,1
C,0,-0.9189958775,-0.0643406404,-0.1596579699
O,0,-0.8907304109,1.1497910317,-0.1547473852
O,0,0.1380736091,-0.875698643,0.0239876507
H,0,-1.8177081278,-0.6746173735,-0.3157920471
C,0,1.38193058,-0.1778729111,0.2400840268
H,0,2.1269546129,-0.9590706695,0.3695177136
H,0,1.6194352716,0.4471151214,-0.6213734999
H,0,1.3149644429,0.4471151214,1.131169368


--Link1--
# Gaussian route section

 test no. 144

0,1
O
C,1,CO
N,2,CN,1,NCO
C,2,CC,1,CCO,3,t,0
X,3,1.,2,100.,1,0.,0
H,3,NHa,2,hta,1,ta,0
H,4,CHI,2,CICO,1,tc,0
X,4,1.,2,100.,1,0.,0
H,4,choa,2,HCXa,7,td,0
H,4,CHO,2,HCX,7,te,0
H,3,NHb,2,HTb,1,tb,0

t=181.27902552
ta=164.70677494
tb=371.66451456
tc=10.61698502
td=120.82833627
te=240.82353689
NHa=1.00960949
choa=1.09295252
hta=120.84390996
CO=1.22748135
CN=1.37279465
CC=1.51353764
NHb=1.01149269
CHI=1.08879
CHO=1.09426009
NCO=122.1050942
CCO=123.27614522
HTb=116.41826236
CICO=108.49438008
HCX=110.20385487
HCXa=111.27635205


--Link1--
# Gaussian route section

 test no. 145

0,1
C,0,0.0339871625,0.3977328275,0.7394206986
N,0,0.0482724226,-0.8747026316,0.
C,0,0.0339871625,0.3977328275,-0.7394206986
H,0,-0.8887581054,-1.2782966347,0.
H,0,0.9488094422,0.6156159901,1.2800465864
H,0,0.9488094422,0.6156159901,-1.2800465864
H,0,-0.8773068436,0.6985945729,1.2490333525
H,0,-0.8773068436,0.6985945729,-1.2490333525


--Link1--
# Gaussian route section

 test no. 146

0,1
N,0,0.,0.,1.8758746665
C,0,0.,0.,0.6905725189
C,0,0.,0.,-0.6905725189
N,0,0.,0.,-1.8758746665


--Link1--
# Gaussian route section

 test no. 147

0,1
C
N,1,RAB
X,2,1.,1,ALPHA
C,2,RAB,3,ALPHA,1,180.,0
X,1,1.,2,90.,3,B16,0
X,4,1.,2,90.,3,-B16,0
H,1,R16,2,A16,5,0.,0
H,1,R27,2,A27,5,B27,0
H,1,R38,2,A38,5,-B38,0
H,2,R4,3,A4,1,90.,0
H,4,R16,2,A16,6,0.,0
H,4,R27,2,A27,6,-B27,0
H,4,R38,2,A38,6,B38,0

RAB=1.45585217
R16=1.10336681
R27=1.09246427
R38=1.09375074
R4=1.0181913
ALPHA=55.85415195
A16=114.09033722
A27=109.49275214
A38=108.92962889
A4=125.1195848
B16=54.40208345
B27=121.86062596
B38=120.3391814


--Link1--
# Gaussian route section

 test no. 148

0,1
C
C,1,RA
X,2,1.,1,ALPHA
N,2,RB,3,ALPHA,1,180.,0
X,1,1.,2,90.,3,180.,0
H,1,R1,2,A1,5,0.,0
H,1,R23,2,A23,5,B23,0
H,1,R23,2,A23,5,-B23,0
H,2,R45,3,A45,1,B45,0
H,2,R45,3,A45,1,-B45,0
H,4,R67,2,A67,3,B67,0
H,4,R67,2,A67,3,-B67,0

RA=1.525842
RB=1.464267
R1=1.094637
R23=1.094567
R45=1.094737
R67=1.019226
ALPHA=57.76333
A1=111.57081
A23=110.644477
A45=126.776054
A67=109.276559
B23=120.238954
B45=91.701531
B67=57.690931


--Link1--
# Gaussian route section

 test no. 149

0,1
C
C,1,R
H,1,RH,2,A
H,1,RH,2,A,3,180.00000,0
X,2,1.00000,1,90.00000,3,0.00000,0
O,2,RO,5,90.00000,1,180.00000,0

R=1.31826
RH=1.08003
RO=1.17970
A=119.62513


--Link1--
# Gaussian route section

 test no. 150

0,1
X
C,1,XC
O,1,XO,2,90.
C,1,XC,3,90.,2,180.,0
X,2,1.,1,YCX,3,180.,0
H,2,CH,5,HCY,1,90.,0
H,2,CH,5,HCY,1,-90.,0
X,4,1.,1,YCX,3,180.,0
H,4,CH,8,HCY,1,90.,0
H,4,CH,8,HCY,1,-90.,0

XC=0.73158
XO=1.236624
YCX=157.803666
CH=1.087329
HCY=57.748423


--Link1--
# Gaussian route section

 test no. 151

0,1
O
C,1,rco
H,2,rch2,1,aoch
C,2,rcc,1,aocc,3,180.,0
H,4,rch4a,2,accha,1,0.,0
H,4,rch4b,2,acchb,1,t1,0
H,4,rch4b,2,acchb,1,-t1,0

rco=1.222393
rch2=1.109092
rcc=1.501474
rch4a=1.09021
rch4b=1.094772
aoch=120.315024
aocc=124.328495
accha=109.802767
acchb=109.884403
t1=121.1628


--Link1--
# Gaussian route section

 test no. 152

0,1
C1
C2,C1,rcc
O1,C1,rco,C2,a1
H,C1,rch,C2,a2,O1,180.0,0
O2,C2,rco,C1,a1,O1,180.,0
H,C2,rch,C1,a2,O1,0.,0
 
rcc=1.51286097
rco=1.2229503
rch=1.10563939
a1=121.19803478
a2=115.25740093
 


--Link1--
# Gaussian route section

 test no. 153

0,1
C
C,1,CC
O,2,CO,1,OCC
H,3,OH,2,HOC,1,180.,0
X,2,1.,1,XCC,3,180.,0
H,2,CH,5,A1,1,90.,0
H,2,CH,5,A1,1,-90.,0
H,1,CH3,2,H3CC,3,180.,0
X,1,1.,2,YCC,3,0.,0
H,1,CH4,9,A2,2,90.,0
H,1,CH4,9,A2,2,-90.,0

CC=1.511935
CO=1.42684
OCC=107.110536
OH=0.971324
HOC=107.676694
XCC=125.651319
CH=1.099284
A1=53.787159
CH3=1.093333
H3CC=110.681304
YCC=125.851982
CH4=1.091756
A2=54.235625


--Link1--
# Gaussian route section

 test no. 154

0,1
C
O,1,RAB
X,2,1.,1,A
C,2,RAB,3,A,1,180.,0
X,1,1.,2,90.,3,180.,0
X,4,1.,2,90.,3,180.,0
H,1,R16,2,A16,5,0.,0
H,1,R2378,2,A2378,5,B2378,0
H,1,R2378,2,A2378,5,-B2378,0
H,4,R16,2,A16,6,0.,0
H,4,R2378,2,A2378,6,B2378,0
H,4,R2378,2,A2378,6,-B2378,0

RAB=1.413864
R16=1.090223
R2378=1.09905
A=55.537435
A16=106.93847
A2378=111.484012
B2378=119.3081


--Link1--
# Gaussian route section

 test no. 155

0,1
C,0,0.7397193908,0.7923340443,0.
S,0,0.,-0.8634739097,0.
C,0,-0.7397193908,0.7923340443,0.
H,0,1.2501420383,1.0768935058,-0.9139399461
H,0,1.2501420383,1.0768935058,0.9139399461
H,0,-1.2501420383,1.0768935058,0.9139399461
H,0,-1.2501420383,1.0768935058,-0.9139399461


--Link1--
# Gaussian route section

 test no. 156

0,1
S
O,1,so
C,1,cs1,2,cso
C,1,cs2,2,cso2,3,csoc,0
H,3,ch,1,hcs,2,h1cso,0
H,4,ch2,1,h2cs,2,h2cso,0
H,3,ch3,1,h3cs,5,h3csh,0
H,3,ch4,1,h4cs,5,h4csh,0
H,4,ch5,1,h5cs,6,h5csh2,0
H,4,ch6,1,h6cs,6,h6csh2,0
 
so=1.50996633
cs1=1.80591444
cs2=1.80591482
ch=1.09282538
ch2=1.09115419
ch3=1.09275269
ch4=1.09115422
ch5=1.09275262
ch6=1.09282543
cso=107.36389724
cso2=107.36407041
hcs=109.27626451
h2cs=107.399087
h3cs=110.29015753
h4cs=107.39905672
h5cs=110.29012077
h6cs=109.27626614
csoc=102.00390461
h1cso=50.74735617
h2cso=67.6300513
h3csh=122.0997213
h4csh=-118.37716494
h5csh2=119.52314043
h6csh2=-118.37717489
 


--Link1--
# Gaussian route section

 test no. 157

0,1
C,0,0.0696706941,-1.4421094358,0.8187191466
C,0,0.069748295,0.0793510507,0.8196310559
S,0,-0.076315015,0.6727553074,-0.8967983568
H,0,-0.0526714103,1.984871258,-0.6189559716
H,0,-0.769075544,0.4556365095,1.409203868
H,0,0.9961313066,0.4556365095,1.2589897354
H,0,0.1567043412,-1.817445413,1.8414750451
H,0,-0.8555860657,-1.8331167357,0.3890615686
H,0,0.9090236779,-1.8331167357,0.2388982482


--Link1--
# Gaussian route section

 test no. 158

0,1
C
S,1,RAB
X,2,1.,1,A
C,2,RAB,3,A,1,180.,0
X,1,1.,2,90.,3,180.,0
X,4,1.,2,90.,3,180.,0
H,1,R16,2,A16,5,0.,0
H,1,R2378,2,A2378,5,B2378,0
H,1,R2378,2,A2378,5,-B2378,0
H,4,R16,2,A16,6,0.,0
H,4,R2378,2,A2378,6,B2378,0
H,4,R2378,2,A2378,6,-B2378,0

RAB=1.80428187
R16=1.09131686
R2378=1.09246684
A=49.2406419
A16=107.69226468
A2378=111.25245193
B2378=118.86832236
 


--Link1--
# Gaussian route section

 test no. 159

0,1
C1
C2,C1,rcc
F,C1,rcf,C2,a1
H,C1,rhc,C2,ahc,F,180.,0
H1,C2,rha,C1,aha,F,0.,0
H2,C2,rhb,C1,ahb,F,180.,0
 
rcc=1.32677698
rcf=1.35379479
rhc=1.08421488
rha=1.08232215
rhb=1.08140379
a1=122.01095413
ahc=125.95869633
aha=121.32749038
ahb=119.51705133
 


--Link1--
# Gaussian route section

 test no. 160

0,1
C
C,1,cc
Cl,1,ccl,2,cccl
H,1,ch1,2,h1cc,3,h1cccl,0
H,1,ch1,2,h1cc,3,-h1cccl,0
H,2,ch3,1,h3cc,3,180.,0
H,2,ch4,1,h4cc,6,hcch,0
H,2,ch4,1,h4cc,6,-hcch,0
 
cc=1.5142829
ccl=1.7884994
ch1=1.08988294
ch3=1.09369559
ch4=1.09113669
cccl=111.35978224
h1cc=111.49796037
h3cc=109.45546221
h4cc=110.88155096
h1cccl=119.19395309
hcch=119.7165489
 


--Link1--
# Gaussian route section

 test no. 161

0,1
C1
C2,C1,rcc
Cl,C1,rccl,C2,a1
H,C1,rhc,C2,ahc,Cl,180.,0
H1,C2,rha,C1,aha,Cl,0.,0
H2,C2,rhb,C1,ahb,Cl,180.,0
 
rcc=1.3314055
rccl=1.73036645
rhc=1.083343
rha=1.08341198
rhb=1.08372433
a1=123.21637195
ahc=123.56978384
aha=122.2100991
ahb=119.47570973
 


--Link1--
# Gaussian route section

 test no. 162

0,1
C
C,1,RA
X,2,1.,1,A
C,2,RB,3,A,1,180.,0
H,1,R1,2,A1,3,0.,0
H,1,R2,2,A2,3,180.,0
H,2,R4,1,A4,3,180.,0
X,3,1.,2,A5,1,0.,0
N,3,RN,8,A5,2,180.,0

A5=131.875202
RN=2.30865218
RA=1.34074116
RB=1.43212549
R1=1.08436364
R2=1.08382292
R4=1.08593045
A=61.02806411
A1=121.69798542
A2=120.60708283
A4=121.34784181


--Link1--
# Gaussian route section

 test no. 163

0,1
O
C,1,CO
C,2,CC,1,CCO
C,2,CC,1,CCO,3,180.,0
H,3,C-HIN,2,HIN-C-C,1,0.,0
H,4,C-HIN,2,HIN-C-C,1,0.,0
X,3,1.,2,XCC,1,180.,0
X,4,1.,2,XCC,1,180.,0
H,3,CH,7,HHCH,5,90.,0
H,3,CH,7,HHCH,5,270.,0
H,4,CH,8,HHCH,6,90.,0
H,4,CH,8,HHCH,6,270.,0

CO=1.22653088
CC=1.51167091
C-HIN=1.08988377
CH=1.09449194
CCO=121.74731593
HIN-C-C=109.45595421
XCC=125.81497266
HHCH=53.6120383


--Link1--
# Gaussian route section

 test no. 164

0,1
C
O,1,CDO
O,1,CSO,2,OCO
H,3,OH,1,HOC,2,0.,0
C,1,CC,2,CCO,3,180.,0
H,5,CH,1,HCC,3,180.,0
X,5,1.,1,XCC,3,0.,0
H,5,CHP,7,HAL,1,90.,0
H,5,CHP,7,HAL,1,-90.,0

CDO=1.21695155
CSO=1.36133956
OCO=122.59236033
OH=0.97920361
HOC=105.40176265
CC=1.49994966
CCO=126.42689526
CH=1.08826939
HCC=109.27200432
XCC=124.89469456
CHP=1.09202573
HAL=53.84667739


--Link1--
# Gaussian route section

 test no. 165

0,1
C
O,1,co
F,1,cf,2,fco
C,1,cc,2,cco,3,180.,0
H,4,ch1,1,h1cc,2,0.,0
H,4,ch2,1,h2cc,2,hcco,0
H,4,ch2,1,h2cc,2,-hcco,0

co=1.19751921
cf=1.36796667
cc=1.49349074
ch1=1.08804308
ch2=1.09192741
fco=120.65637484
cco=129.28614668
h1cc=109.68363921
h2cc=109.37542855
hcco=121.15161398


--Link1--
# Gaussian route section

 test no. 166

0,1
C
C,1,cc
Cl,1,ccl,2,cccl
O,1,co,2,cco,3,180.,0
H,2,ch,1,hcc,4,0.,0
H,2,ch2,1,h2cc,5,hcch,0
H,2,ch2,1,h2cc,5,-hcch,0

cc=1.4984913
ccl=1.79963837
co=1.19968371
ch=1.08982394
ch2=1.09198061
cccl=111.93638972
cco=127.43277829
hcc=108.75605183
h2cc=109.63899055
hcch=120.87885099


--Link1--
# Gaussian route section

 test no. 167

0,1
C
X,1,1.
C,1,R1,2,THETA1
C,1,R1a,2,theta1a,3,180.,0
H,1,R2,2,THETA2,3,90.,0
H,1,R2,2,THETA2,3,-90.,0
H,3,R3,1,THETA3,2,180.,0
Cl,4,R5,1,theta6,2,180.,0
X,3,1.,1,THETA4,2,0.,0
H,3,R4,9,THETA5,1,90.,0
H,3,R4,9,THETA5,1,-90.,0
X,4,1.,1,THETA4a,2,0.,0
H,4,R4a,12,THETA5a,1,90.,0
H,4,R4a,12,THETA5a,1,-90.,0

R1a=1.515936
R1=1.525567
R2=1.094172
R3=1.092713
R4=1.093797
R4a=1.091496
THETA1=54.334105
THETA2=126.531374
theta1a=56.649304
THETA3=110.754454
THETA4=127.896804
THETA5=53.98483
THETA4a=128.174087
THETA5a=54.306657
R5=1.788585
theta6=111.72778


--Link1--
# Gaussian route section

 test no. 168

0,1
O
C1,O,r1
H1,C1,r2,O,a1
H,O,roh,C1,aoh,H1,toh,0
C2,C1,r3a,O,a2a,H1,t1a,0
C3,C1,r3b,O,a2b,H1,-t1b,0
H,C2,r4a,C1,a4a,H1,t2a,0
H,C3,r5a,C1,a5a,H1,-t2b,0
H,C2,r4b,C1,a4b,H1,t3a,0
H,C3,r5b,C1,a5b,H1,-t3b,0
H,C2,r4c,C1,a4c,H1,-t4a,0
H,C3,r5c,C1,a5c,H1,t4b,0
 
r1=1.43226984
r2=1.95626171
roh=2.07987241
r3a=1.51426811
r3b=1.52024008
r4a=1.0931016
r5a=1.09313025
r4b=1.09194294
r5b=1.09527186
r4c=1.09326696
r5c=1.09397212
a1=28.33147285
aoh=29.91130719
a2a=105.68565861
a2b=110.81777891
a4a=109.58343762
a5a=109.55168485
a4b=110.1485674
a5b=110.97431224
a4c=110.82779297
a5c=111.21084654
toh=-62.07829266
t1a=179.45096948
t1b=58.49236227
t2a=62.19504521
t2b=82.67152525
t3a=-57.01388726
t3b=-36.90287838
t4a=177.59581441
t4b=156.90666109
 


--Link1--
# Gaussian route section

 test no. 169

0,1
O
C,1,R2
C,1,R3,2,A3
C,2,R4,1,A4,3,180.00000,0
H,2,R5,1,A5,3,D5,0
H,2,R5,1,A5,3,-D5,0
H,3,R7,1,A7,2,180.00000,0
H,3,R8,1,A8,2,D8,0
H,3,R8,1,A8,2,-D8,0
H,4,R10,2,A10,1,D10,0
H,4,R10,2,A10,1,-D10,0
H,4,R12,2,A12,1,180.00000,0
 
R2=1.41860083
R3=1.41450458
R4=1.51208619
R5=1.10152841
R7=1.09044983
R8=1.09893196
R10=1.09168766
R12=1.09339721
A3=111.53647502
A4=107.7511966
A5=110.08216127
A7=106.9184001
A8=111.49664783
A10=110.08254146
A12=110.62965992
D5=-59.00996457
D8=-60.70322553
D10=-59.7671546
 


--Link1--
# Gaussian route section

 test no. 170

0,1
X
N,1,1.
C,2,rcn,1,a1
C,2,rcn,1,a1,3,120.,0
C,2,rcn,1,a1,3,-120.,0
H,3,rha,2,a2,1,180.,0
H,3,rhb,2,a3,1,t1,0
H,3,rhb,2,a3,1,-t1,0
H,4,rha,2,a2,1,180.,0
H,4,rhb,2,a3,1,t1,0
H,4,rhb,2,a3,1,-t1,0
H,5,rha,2,a2,1,180.,0
H,5,rhb,2,a3,1,t1,0
H,5,rhb,2,a3,1,-t1,0
 
rcn=1.45309411
rha=1.10585216
rhb=1.09317531
a1=108.49780987
a2=112.80847264
a3=109.50870234
t1=59.31632904
 


--Link1--
# Gaussian route section

 test no. 171

0,1
O
X,1,OX
C,2,XC,1,90.
C,2,XC,1,90.,3,180.,0
X,2,XY,3,90.,1,180.,0
C,5,YC,2,90.,3,0.,0
C,5,YC,2,90.,3,180.,0
H,3,CH,1,HCO,2,180.,0
H,4,CH,1,HCO,2,180.,0
H,6,CHP,5,HCY,2,180.,0
H,7,CHP,5,HCY,2,180.,0

OX=0.8153
XC=1.0947
XY=1.3102
YC=0.7132
CH=1.0791
HCO=115.5346
CHP=1.0807
HCY=127.4826


--Link1--
# Gaussian route section

 test no. 172

0,1
S
C,1,rcs
C,1,rcs,2,a1
C,2,rcdc,1,a2,3,0.,0
C,3,rcdc,1,a2,2,0.,0
H,2,r2h,1,a2h,3,180.,0
H,3,r2h,1,a2h,2,180.,0
H,4,r4h,2,a4h,1,180.,0
H,5,r4h,3,a4h,1,180.,0

rcs=1.71507253
rcdc=1.37490683
r2h=1.08202083
r4h=1.08459059
a1=92.0150524
a2=111.55790374
a2h=120.27108943
a4h=123.16524492


--Link1--
# Gaussian route section

 test no. 173

0,1
H
N,1,NH
X,2,1.,1,90.
X,2,NX,3,90.,1,180.,0
C,4,XC,2,90.,3,0.,0
C,4,XC,2,90.,3,180.,0
X,4,XY,5,90.,2,180.,0
C,7,YC,4,90.,5,0.,0
C,7,YC,4,90.,5,180.,0
H,5,CH2,2,H2CC,1,0.,0
H,6,CH2,2,H2CC,1,0.,0
H,8,CH3,5,H3CC,2,180.,0
H,9,CH3,6,H3CC,2,180.,0

NH=1.010612
NX=0.785119
XC=1.124516
XY=1.317372
YC=0.708407
CH2=1.080628
CH3=1.081529
H2CC=121.228673
H3CC=125.605512


--Link1--
# Gaussian route section

 test no. 174

0,1
X
X,1,1.
N,2,NXC,1,90.
C,2,NXC,1,90.,3,180.,0
C,2,RC2,1,90.,3,DC2,0
C,2,RC2,1,90.,3,-DC2,0
C,2,RC3,1,90.,4,DC3,0
C,2,RC3,1,90.,4,-DC3,0
X,4,1.,2,90.,1,0.,0
H,4,RH1,9,90.,2,180.,0
H,5,RH2,3,AH2,2,180.,0
H,6,RH2,3,AH2,2,180.,0
H,7,RH3,4,AH3,2,180.,0
H,8,RH3,4,AH3,2,180.,0

NXC=1.405425
RC2=1.341959
RC3=1.382199
RH1=1.086874
RH2=1.088413
RH3=1.086166
AH2=115.73759
AH3=121.182174
DC2=58.505611
DC3=59.949053


--Link1--
# Gaussian route section

 test no. 175

0,1
H
H,1,r

r=0.737166


--Link1--
# Gaussian route section

 test no. 176

0,2
S
H,1,R
 
R=1.344413
 


--Link1--
# Gaussian route section

 test no. 177

0,2
C
C,1,RCC
X,1,1.,2,90.
H,1,RCH,3,90.,2,180.,0

RCC=1.17979
RCH=1.06457


--Link1--
# Gaussian route section

 test no. 178

0,2
C
C,1,RCC
H,1,RCH1,2,ACH1
H,1,RCH2,2,ACH2,3,180.,0
H,2,RCH3,1,ACH3,3,0.,0

RCC=1.28726
RCH1=1.090768
RCH2=1.086175
RCH3=1.080278
ACH1=121.8486
ACH2=122.173208
ACH3=136.777404


--Link1--
# Gaussian route section

 test no. 179

0,2
C
C,1,CC
H,1,CH1,2,H1CC
X,1,1.,2,XCC,3,180.,0
H,1,CH2,4,HCX,2,90.,0
H,1,CH2,4,HCX,2,-90.,0
X,2,1.,1,90.,3,0.,0
O,2,CO,7,OCX,1,180.,0

CC=1.51294196
CH1=1.09311552
CH2=1.09186322
CO=1.19649205
H1CC=111.14446665
XCC=122.7541114
HCX=53.79742599
OCX=37.4921791


--Link1--
# Gaussian route section

 test no. 180

0,2
C
O,1,CO
H,2,OH,1,HOC
H,1,CH1,2,H1CO,3,PH1,0
H,1,CH2,2,H2CO,3,PH2,0

CO=1.37299
OH=0.970463
CH1=1.08564
CH2=1.080315
HOC=108.468963
H1CO=118.186589
H2CO=112.205845
PH1=30.987777
PH2=175.913146


--Link1--
# Gaussian route section

 test no. 181

0,2
C
O,1,CO
H,1,CH1,2,A1
X,1,1.,2,X1,3,180.,0
H,1,CH2,4,HCX,2,90.,0
H,1,CH2,4,HCX,2,-90.,0

CO=1.386016
CH1=1.100789
CH2=1.095895
A1=104.858641
X1=132.331861
HCX=55.511371


--Link1--
# Gaussian route section

 test no. 182

0,2
C
C,1,CC
O,2,CO,1,OCC
X,3,0.97,2,107.,1,180.,0
X,2,1.,1,XCC,3,180.,0
H,2,CH,5,A1,1,90.,0
H,2,CH,5,A1,1,-90.,0
H,1,CH3,2,H3CC,3,180.,0
X,1,1.,2,YCC,3,0.,0
H,1,CH4,9,A2,2,90.,0
H,1,CH4,9,A2,2,-90.,0

CC=1.53234437
CO=1.39048766
OCC=105.95827482
XCC=125.60911028
CH=1.09763548
A1=54.76394259
CH3=1.09214156
H3CC=109.25308655
YCC=126.67897755
CH4=1.09070434
A2=54.51009835


--Link1--
# Gaussian route section

 test no. 183

0,2
C
S,1,R
H,1,ch1,2,hcs
X,1,1.,2,alpha,3,180.,0
H,1,ch,4,hch2,3,90.,0
H,1,ch,4,hch2,3,-90.,0

R=1.798801
ch=1.090469
hcs=107.034826
ch1=1.095174
hch2=55.177871
alpha=130.235406


--Link1--
# Gaussian route section

 test no. 184

0,2
C
C,1,RCC
H,1,R1,2,A1
X,1,1.,2,X1,3,180.,0
H,1,R2,4,A2,2,90.,0
H,1,R2,4,A2,2,-90.,0
X,2,1.,1,X2,3,0.,0
H,2,R3,7,A3,1,90.,0
H,2,R3,7,A3,1,-90.,0

RCC=1.48909
R1=1.09953
R2=1.09308
R3=1.08194
A1=111.86147
X1=128.44047
A2=54.04632
X2=168.27343
A3=58.6218


--Link1--
# Gaussian route section

 test no. 185

0,2
C
C,1,R2
C,1,R2,2,A3
H,1,R4,2,A4,3,D4,0
H,2,R5,1,A5,3,D5,0
H,3,R5,1,A5,2,-D5,0
H,2,R7,1,A7,5,D7,0
H,2,R8,1,A8,5,D8,0
H,3,R8,1,A8,6,-D8,0
H,3,R7,1,A7,6,-D7,0

R2=1.49033165
R4=1.08516957
R5=1.09286156
R7=1.10094683
R8=1.09539938
A3=120.13968517
A4=118.3110287
A5=111.76275806
A7=111.82175366
A8=110.98680385
D4=159.33756206
D5=168.22095851
D7=120.2547795
D8=-120.81045823


--Link1--
# Gaussian route section

 test no. 186

0,2
C
X,1,1.
C,1,CC,2,CCX
C,1,CC,2,CCX,3,120.,0
C,1,CC,2,CCX,3,-120.,0
X,3,1.,1,XCC,2,0.,0
H,3,CH1,1,H1CC,6,180.,0
H,3,CH2,6,HCX,1,90.,0
H,3,CH2,6,HCX,1,-90.,0
X,4,1.,1,XCC,2,0.,0
H,4,CH1,1,H1CC,10,180.,0
H,4,CH2,10,HCX,1,90.,0
H,4,CH2,10,HCX,1,-90.,0
X,5,1.,1,XCC,2,0.,0
H,5,CH1,1,H1CC,14,180.,0
H,5,CH2,14,HCX,1,90.,0
H,5,CH2,14,HCX,1,-90.,0

CC=1.4934248
CH1=1.10242206
CH2=1.09439491
XCC=128.65095761
H1CC=111.47570429
HCX=54.14799391
CCX=98.19185882


--Link1--
# Gaussian route section

 test no. 187

0,2
N
O,1,NO
O,1,NO,2,ONO

NO=1.21587
ONO=133.73729


--Link1--
# Gaussian route section

 test no. 188

0 1
H,0,0.6179631996,1.9727540787,-1.4663006569
C,0,0.3782238122,1.6817771094,-0.4387375078
H,0,1.312300936,1.4931473833,0.0940270557
C,0,-0.5019006628,0.4616909415,-0.4204015294
H,0,-0.1249207517,2.53118706,0.0338901848
C,0,-0.1793490304,-0.6703172602,0.160709911
H,0,-1.4654393299,0.5340361223,-0.9244707459
C,0,0.1493184907,-1.7989702092,0.743598256
H,0,0.6808824308,-2.5810782044,0.2088882665
H,0,-0.0985421431,-1.9951299285,1.7829511162


--Link1--
# Gaussian route section

 test no. 189

0 1
c1
c2 c1 rc2
c3 c2 rc3 c1 ac3
c4 c3 rc4 c2 ac4 c1 tc4
c5 c2 rc5 c1 ac5 c3 tc5
h1 c1 rh1 c2 ah1 c3 th1
h2 c1 rh2 c2 ah2 h1 th2
h3 c3 rh3 c2 ah3 c1 th3
h4 c4 rh4 c3 ah4 c2 th4
h5 c4 rh5 c3 ah5 h4 th5
h6 c5 rh6 c2 ah6 c3 th6
h7 c5 rh7 c2 ah7 h6 th7
h8 c5 rh8 c2 ah8 h6 th8

 rc2=1.34564262
 rc3=1.4646489
 ac3=119.6845773
 rc4=1.34268939
 ac4=125.36514571
 tc4=180.00184595
 rc5=1.50297076
 ac5=121.63732033
 tc5=180.00016252
 rh1=1.08621517
 ah1=121.47064946
 th1=0.00000013
 rh2=1.08552027
 ah2=121.80274131
 th2=180.00010749
 rh3=1.08991864
 ah3=115.89124338
 th3=0.00187788
 rh4=1.08464694
 ah4=121.0629151
 th4=179.99982823
 rh5=1.08474658
 ah5=122.4134517
 th5=180.00037115
 rh6=1.09468321
 ah6=110.98916497
 th6=59.62570563
 rh7=1.09226644
 ah7=110.80098439
 th7=120.37168852
 rh8=1.09468433
 ah8=110.98889438
 th8=-119.25776283


--Link1--
# Gaussian route section

 test no. 190

0 1
x1
x2 x1 1.0
x3 x1 1.0 x2 90.0
c1 x1 rc1 x2 90.0 x3 0.0
c2 x1 rc2 c1 90.0 x2 -90.0
c3 x1 rc2 c1 90.0 c2 180.0
c4 c2 rc4 x1 ac4 c1 tc4
c5 c3 rc4 x1 ac4 c1 tc4
h1 c1 rh1 c4 ah1 c2 th1
h2 c1 rh1 c5 ah1 c3 th1
h3 c2 rh3 c3 ah3 c4 th3
h4 c3 rh3 c2 ah3 c5 th3
h5 c2 rh5 c3 ah5 h3 th5
h6 c3 rh5 c2 ah5 h4 th5
h7 c4 rh7 c2 ah7 c1 th7
h8 c5 rh7 c3 ah7 c1 th7
h9 c4 rh9 c2 ah9 h7 th9
h10 c5 rh9 c3 ah9 h8 th9

 rc1=2.31979121
 rc2=0.76343534
 rc4=1.5316738
 ac4=102.82341114
 tc4=21.74376733
 rh1=1.09394758
 ah1=110.90430963
 th1=134.24656366
 rh3=1.09449312
 ah3=113.65449483
 th3=122.52762438
 rh5=1.09683957
 ah5=109.48752416
 th5=120.29396553
 rh7=1.09544565
 ah7=109.17394418
 th7=117.96283408
 rh9=1.0940256
 ah9=112.95332269
 th9=118.88042225


--Link1--
# Gaussian route section

 test no. 191

0 1
c1
x1 c1 1.0
x2 c1 1.0 x1 90.0
x3 c1 1.0 x2 90.0 x1 -90.0
c2 c1 rc2 x3 90.0 x1 tc2
c3 c1 rc2 x3 90.0 x1 -tc2
c4 c2 rc4 c1 ac4 c3 180.0
c5 c3 rc4 c1 ac4 c2 180.0
h1 c1 rh1 x2 90.0 x1 th1
h2 c1 rh1 x2 90.0 x1 -th1
h3 c2 rh3 c1 ah3 c3 th3
h4 c2 rh3 c1 ah3 c3 -th3
h5 c3 rh3 c1 ah3 c2 th3
h6 c3 rh3 c1 ah3 c2 -th3
h7 c4 rh7 c2 ah7 c1 th7
h8 c4 rh7 c2 ah7 c1 -th7
h9 c5 rh7 c3 ah7 c1 th7
h10 c5 rh7 c3 ah7 c1 -th7
h11 c4 rh11 c2 ah11 c1 180.0
h12 c5 rh11 c3 ah11 c1 180.0

 rc2=1.52508799
 tc2=123.31548598
 rc4=1.52479816
 ac4=112.81175042
 rh1=1.09832149
 th1=53.10649118
 rh3=1.0969251
 ah3=109.14211231
 th3=57.88208474
 rh7=1.09410401
 ah7=110.84314462
 th7=59.79016977
 rh11=1.09363906
 ah11=111.5323897


--Link1--
# Gaussian route section

 test no. 192

0,1
C
C,1,R1
C,1,R1,2,109.471221
C,1,R1,2,109.471221,3,120.000000,0
C,1,R1,2,109.471221,3,-120.000000,0
H,2,RH,1,A1,3,180.000000,0
H,2,RH,1,A1,6,120.000000,0
H,2,RH,1,A1,6,-120.000000,0
H,3,RH,1,A1,2,180.000000,0
H,3,RH,1,A1,9,120.000000,0
H,3,RH,1,A1,9,-120.000000,0
H,4,RH,1,A1,2,180.000000,0
H,4,RH,1,A1,12,120.000000,0
H,4,RH,1,A1,12,-120.000000,0
H,5,RH,1,A1,2,180.000000,0
H,5,RH,1,A1,15,120.000000,0
H,5,RH,1,A1,15,-120.000000,0
  
R1=1.528301   
RH=1.094761   
A1=110.941331


--Link1--
# Gaussian route section

 test no. 193

0,1
H,0,1.2581414379,0.1627748701,-2.0487963671
C,0,0.7248928133,-0.2397169696,-1.1813294811
C,0,0.7133174,0.1596591578,1.2533418136
C,0,-1.411086205,-0.1485527497,0.100697176
C,0,-0.7133174,-0.1596591578,1.2533418136
C,0,-0.7248928133,0.2397169696,-1.1813294811
C,0,1.411086205,0.1485527497,0.100697176
H,0,1.2013102104,0.3962202872,2.1958301035
H,0,-2.4800776256,-0.3484975143,0.0956496235
H,0,-1.2013102104,-0.3962202872,2.1958301035
H,0,-0.7449977178,1.3365334966,-1.2789404108
H,0,2.4800776256,0.3484975143,0.0956496235
H,0,0.7449977178,-1.3365334966,-1.2789404108
H,0,-1.2581414379,-0.1627748701,-2.0487963671


--Link1--
# Gaussian route section

 test no. 194

0,1
H,0,0.,0.871293467,-2.172430416
C,0,0.,0.,-1.5003313239
C,0,1.2485216985,0.,0.6693301074
C,0,-1.2485216985,0.,0.6693301074
C,0,0.,0.,1.5003313239
C,0,-1.2485216985,0.,-0.6693301074
C,0,1.2485216985,0.,-0.6693301074
H,0,2.1974172406,0.,1.2030702332
H,0,2.1974172406,0.,-1.2030702332
H,0,0.,0.871293467,2.172430416
H,0,-2.1974172406,0.,-1.2030702332
H,0,-2.1974172406,0.,1.2030702332
H,0,0.,-0.871293467,-2.172430416
H,0,0.,-0.871293467,2.172430416


--Link1--
# Gaussian route section

 test no. 195

0,1
X
C,1,xc
C,1,xc,2,120.
C,1,xc,2,120.,3,180.,0
X,1,xx,2,90.,3,90.,0
C,5,xc,1,90.,2,60.,0
C,5,xc,6,120.,1,90.,0
C,5,xc,6,120.,7,180.,0
H,2,cha,1,xcha,3,90.,0
H,2,chb,1,xchb,3,-90.,0
H,3,cha,1,xcha,4,90.,0
H,3,chb,1,xchb,4,-90.,0
H,4,cha,1,xcha,2,90.,0
H,4,chb,1,xchb,2,-90.,0
H,6,cha,5,xcha,7,-90.,0
H,6,chb,5,xchb,7,90.,0
H,7,cha,5,xcha,8,-90.,0
H,7,chb,5,xchb,8,90.,0
H,8,cha,5,xcha,6,-90.,0
H,8,chb,5,xchb,6,90.,0

xc=1.45493687
cha=1.09846997
chb=1.09639665
xchb=160.59282058
xcha=92.7572035
xx=0.46571786


--Link1--
# Gaussian route section

 test no. 196

0 1
x1
x2 x1 1.0
c1 x1 rc1 x2 90.0
c2 x1 rc1 x2 90.0 c1 180.0
c3 c1 rc3 x1 ac3 x2 -90.0
c4 c2 rc3 x1 ac3 x2 -90.0
c5 c3 rc5 c1 ac5 c2 180.0
c6 c4 rc5 c2 ac5 c1 180.0
h1 c1 rh1 c2 ah1 c3 th1
h2 c1 rh1 c2 ah1 c3 -th1
h3 c2 rh1 c1 ah1 c4 th1
h4 c2 rh1 c1 ah1 c4 -th1
h5 c3 rh5 c1 ah5 c2 th5
h6 c3 rh5 c1 ah5 c2 -th5
h7 c4 rh5 c2 ah5 c1 th5
h8 c4 rh5 c2 ah5 c1 -th5
h9 c5 rh9 c3 ah9 c1 th9
h10 c5 rh9 c3 ah9 c1 -th9
h11 c6 rh9 c4 ah9 c2 th9
h12 c6 rh9 c4 ah9 c2 -th9
h13 c5 rh13 c3 ah13 c1 180.0
h14 c6 rh13 c4 ah13 c2 180.0

 rc1=0.7625683
 rc3=1.5252857
 ac3=113.31785242
 rc5=1.52475926
 ac5=112.81135352
 rh1=1.09826073
 ah1=109.30260423
 th1=122.06104495
 rh5=1.09692932
 ah5=109.14040909
 th5=57.8771669
 rh9=1.09411959
 ah9=110.84841458
 th9=59.79302535
 rh13=1.09368162
 ah13=111.53055687


--Link1--
# Gaussian route section

 test no. 197

0 1
c1
x1 c1 1.0
x2 c1 1.0 x1 90.0
x3 c1 1.0 x2 90.0 x1 -90.0
c2 c1 rc2 x3 90.0 x1 tc2
c3 c1 rc2 x3 90.0 x1 -tc2
c4 c2 rc4 c1 ac4 c3 tc4
c5 c3 rc4 c1 ac4 c2 -tc4
c6 c1 rc6 x2 90.0 x1 tc6
h1 c1 rh1 x2 90.0 x1 th1
h2 c2 rh2 c1 ah2 c4 th2
h3 c3 rh2 c1 ah2 c5 -th2
h4 c2 rh4 c1 ah4 c4 th4
h5 c3 rh4 c1 ah4 c5 -th4
h6 c4 rh6 c2 ah6 c1 th6
h7 c5 rh6 c3 ah6 c1 -th6
h8 c4 rh8 c2 ah8 h6 th8
h9 c5 rh8 c3 ah8 h7 -th8
h10 c4 rh10 c2 ah10 h6 th10
h11 c5 rh10 c3 ah10 h7 -th10
h12 c6 rh12 c1 ah12 h1 180.0
h13 c6 rh13 c1 ah13 h12 th13
h14 c6 rh13 c1 ah13 h12 -th13

 rc2=1.53167304
 tc2=125.0574727
 rc4=1.5259914
 ac4=114.76840406
 tc4=173.03095645
 rc6=1.52672537
 tc6=-50.00063083
 rh1=1.10115732
 th1=58.20451184
 rh2=1.09721112
 ah2=108.40390463
 th2=-121.83842886
 rh4=1.09841189
 ah4=108.6685992
 th4=123.14163093
 rh6=1.09378731
 ah6=110.79180899
 th6=185.51599879
 rh8=1.09456153
 ah8=110.75729333
 th8=119.52561983
 rh10=1.09232469
 ah10=111.99215957
 th10=-119.95663153
 rh12=1.09617287
 ah12=110.15182269
 rh13=1.09265726
 ah13=111.70760477
 th13=119.94722364


--Link1--
# Gaussian route section

 test no. 198

0,1
C           -.009688     .912760     .000000
C           -.006861     .195983    1.201550
C           -.006861     .195983   -1.201550
C           -.006861   -1.198328    1.204953
C           -.006861   -1.198328   -1.204953
C           -.004765   -1.900643     .000000
C            .029546    2.417694     .000000
H           1.060813    2.786438     .000000
H           -.467164    2.824939    -.884877
H           -.467164    2.824939     .884877
H           -.009740   -1.736697    2.149654
H           -.009740   -1.736697   -2.149654
H           -.007487   -2.987617     .000000
H           -.012712     .736985    2.146302
H           -.012712     .736985   -2.146302


--Link1--
# Gaussian route section

 test no. 199

0 1
c1
x1 c1 1.0
x2 c1 1.0 x1 90.0
x3 c1 1.0 x2 90.0 x1 -90.0
c2 c1 rc2 x3 90.0 x1 tc2
c3 c1 rc2 x3 90.0 x1 -tc2
c4 c2 rc4 c1 ac4 c3 180.0
c5 c3 rc4 c1 ac4 c2 180.0
c6 c4 rc6 c2 ac6 c1 180.0
c7 c5 rc6 c3 ac6 c1 180.0
h1 c1 rh1 x2 90.0 x1 th1
h2 c1 rh1 x2 90.0 x1 -th1
h3 c2 rh3 c1 ah3 c3 th3
h4 c2 rh3 c1 ah3 c3 -th3
h5 c3 rh3 c1 ah3 c2 th3
h6 c3 rh3 c1 ah3 c2 -th3
h7 c4 rh7 c2 ah7 c1 th7
h8 c4 rh7 c2 ah7 c1 -th7
h9 c5 rh7 c3 ah7 c1 th7
h10 c5 rh7 c3 ah7 c1 -th7
h11 c6 rh11 c4 ah11 c2 th11
h12 c6 rh11 c4 ah11 c2 -th11
h13 c7 rh11 c5 ah11 c3 th11
h14 c7 rh11 c5 ah11 c3 -th11
h15 c6 rh15 c4 ah15 c2 180.0
h16 c7 rh15 c5 ah15 c3 180.0

 rc2=1.52534865
 tc2=123.3752148
 rc4=1.52529133
 ac4=113.31484965
 rc6=1.52477086
 ac6=112.80780068
 rh1=1.09819564
 th1=53.12638531
 rh3=1.09825027
 ah3=109.29888909
 th3=57.93713361
 rh7=1.0969362
 ah7=109.14104997
 th7=57.87852742
 rh11=1.09411954
 ah11=110.84770594
 th11=59.79284985
 rh15=1.09368656
 ah15=111.53062138


--Link1--
# Gaussian route section

 test no. 200

0 1
x1
x2 x1 1.0
x3 x1 rx3 x2 90.0
x4 x1 rx3 x2 90.0 x3 180.0
x5 x1 rx5 x2 ax5 x4 90.0
x6 x1 rx5 x2 ax5 x4 -90.0
c1 x3 rc1 x1 90.0 x2 90.0
c2 x3 rc1 x1 90.0 c1 180.0
c3 x4 rc1 x1 90.0 x2 90.0
c4 x4 rc1 x1 90.0 c3 180.0
c5 x5 rc5 x1 90.0 x2 90.0
c6 x5 rc5 x1 90.0 c5 180.0
c7 x6 rc5 x1 90.0 x2 90.0
c8 x6 rc5 x1 90.0 c7 180.0
h1 c1 rh1 x3 ah1 x1 th1
h2 c2 rh1 x3 ah1 x1 -th1
h3 c3 rh1 x4 ah1 x1 th1
h4 c4 rh1 x4 ah1 x1 -th1
h5 c5 rh5 x5 ah5 x1 th5
h6 c6 rh5 x5 ah5 x1 -th5
h7 c7 rh5 x6 ah5 x1 th5
h8 c8 rh5 x6 ah5 x1 -th5

 rx3=1.53372884
 rx5=1.73996384
 ax5=118.14513039
 rc1=0.67300542
 rc5=0.67301255
 rh1=1.09077635
 ah1=117.95234804
 th1=219.03318625
 rh5=1.09075981
 ah5=117.96188965
 th5=169.17573815


--Link1--
# Gaussian route section

 test no. 201

0 1
x1
x2 x1 1.0
c1 x1 rc1 x2 90.0
c2 x1 rc1 x2 90.0 c1 180.0
c3 c1 rc3 x1 ac3 x2 -90.0
c4 c2 rc3 x1 ac3 x2 -90.0
c5 c3 rc5 c1 ac5 c2 180.0
c6 c4 rc5 c2 ac5 c1 180.0
c7 c5 rc7 c3 ac7 c1 180.0
c8 c6 rc7 c4 ac7 c2 180.0
h1 c1 rh1 c2 ah1 c3 th1
h2 c1 rh1 c2 ah1 c3 -th1
h3 c2 rh1 c1 ah1 c4 th1
h4 c2 rh1 c1 ah1 c4 -th1
h5 c3 rh5 c1 ah5 c2 th5
h6 c3 rh5 c1 ah5 c2 -th5
h7 c4 rh5 c2 ah5 c1 th5
h8 c4 rh5 c2 ah5 c1 -th5
h9 c5 rh9 c3 ah9 c1 th9
h10 c5 rh9 c3 ah9 c1 -th9
h11 c6 rh9 c4 ah9 c2 th9
h12 c6 rh9 c4 ah9 c2 -th9
h13 c7 rh13 c5 ah13 c3 th13
h14 c7 rh13 c5 ah13 c3 -th13
h15 c8 rh13 c6 ah13 c4 th13
h16 c8 rh13 c6 ah13 c4 -th13
h17 c7 rh17 c5 ah17 c3 180.0
h18 c8 rh17 c6 ah17 c4 180.0

 rc1=0.76278409
 rc3=1.52535208
 ac3=113.24594742
 rc5=1.52529854
 ac5=113.31188633
 rc7=1.5247731
 ac7=112.80843288
 rh1=1.0981806
 ah1=109.2713683
 th1=122.06471974
 rh5=1.09825905
 ah5=109.29961765
 th5=57.93834585
 rh9=1.09693795
 ah9=109.14053401
 th9=57.87822817
 rh13=1.09412089
 ah13=110.84721193
 th13=59.79242973
 rh17=1.09369201
 ah17=111.53154441


--Link1--
# Gaussian route section

 test no. 202

0 1
C,0,0.,0.,0.7154678677
C,0,0.,0.,-0.7154678677
C,0,0.,1.2401192068,1.4019510264
C,0,0.,-1.2401192068,1.4019510264
C,0,0.,1.2401192068,-1.4019510264
C,0,0.,-1.2401192068,-1.4019510264
C,0,0.,-2.4297005635,0.7065024619
C,0,0.,2.4297005635,0.7065024619
H,0,0.,1.2388471061,2.4907879883
H,0,0.,-1.2388471061,2.4907879883
C,0,0.,-2.4297005635,-0.7065024619
C,0,0.,2.4297005635,-0.7065024619
H,0,0.,1.2388471061,-2.4907879883
H,0,0.,-1.2388471061,-2.4907879883
H,0,0.,-3.3743315665,1.2449560719
H,0,0.,3.3743315665,1.2449560719
H,0,0.,-3.3743315665,-1.2449560719
H,0,0.,3.3743315665,-1.2449560719


--Link1--
# Gaussian route section

 test no. 203

0 1
c1
c2 c1 rc2
c3 c1 rc3 c2 ac3
c4 c2 rc4 c1 ac4 c3 0.0
c5 c3 rc5 c1 ac5 c2 0.0
c6 c4 rc6 c5 ac6 c3 180.0
c7 c5 rc7 c4 ac7 c2 180.0
c8 c6 rc8 c4 ac8 c5 0.0
c9 c7 rc9 c5 ac9 c4 0.0
c10 c8 rc10 c6 ac10 c4 0.0
h1 c1 rh1 c2 ah1 c4 180.0
h2 c2 rh2 c4 ah2 c5 180.0
h3 c3 rh3 c5 ah3 c4 180.0
h4 c6 rh4 c4 ah4 c5 180.0
h5 c7 rh5 c5 ah5 c4 180.0
h6 c8 rh6 c6 ah6 c4 180.0
h7 c9 rh7 c7 ah7 c5 180.0
h8 c10 rh8 c8 ah8 c6 180.0

 rc2=1.40286387
 rc3=1.40285768
 ac3=110.0552352
 rc4=1.40280573
 ac4=108.44785569
 rc5=1.40275135
 ac5=108.45356066
 rc6=1.38973489
 ac6=127.5052242
 rc7=1.38973606
 ac7=127.48447679
 rc8=1.3971916
 ac8=128.75540196
 rc9=1.39723847
 ac9=128.74881418
 rc10=1.39711913
 ac10=128.92226858
 rh1=1.08649035
 ah1=124.97491947
 rh2=1.08508274
 ah2=125.21189452
 rh3=1.08509366
 ah3=125.20649184
 rh4=1.09179948
 ah4=115.39680411
 rh5=1.09177984
 ah5=115.41724944
 rh6=1.08870307
 ah6=115.54331679
 rh7=1.08872308
 ah7=115.52678574
 rh8=1.08978749
 ah8=115.17662064


--Link1--
# Gaussian route section

 test no. 204

0,1
C
O,1,O2C1
O,1,O3C1,2,O3C1O2
C,1,C4C1,2,C4C1O2,3,180.,0
C,3,C5O3,1,C5O3C1,2,0.,0
H,4,H6C4,1,H6C4C1,2,0.,0
H,4,H7C4,1,H7C4C1,6,DIH1,0
H,4,H7C4,1,H7C4C1,6,-DIH1,0
H,5,H9C5,3,H9C5O3,1,180.,0
H,5,H10C5,3,H10C5O3,9,DIH2,0
H,5,H10C5,3,H10C5O3,9,-DIH2,0

O2C1=1.21816829
O3C1=1.35621759
C4C1=1.50272741
C5O3=1.43958101
H6C4=1.08887046
H7C4=1.09215616
H9C5=1.08800287
H10C5=1.09077068
O3C1O2=123.44181891
C4C1O2=126.05267701
C5O3C1=114.00547006
H6C4C1=109.2491435
H7C4C1=109.84221462
H9C5O3=105.13508396
H10C5O3=110.45564069
DIH1=120.87197523
DIH2=119.59162278


--Link1--
# Gaussian route section

 test no. 205

0,1
C
O,1,r1
C,1,r2,2,tha1
C,1,r3,2,tha2,3,dih1,0
C,1,r3,2,tha2,3,-dih1,0
H,2,r4,1,tha3,3,180.,0
H,3,r5,1,tha4,2,180.,0
H,3,r6,1,tha5,2,dih2,0
H,3,r6,1,tha5,2,-dih2,0
H,4,r7,1,tha6,2,dih3,0
H,4,r8,1,tha7,2,dih4,0
H,4,r9,1,tha8,2,-dih5,0
H,5,r7,1,tha6,2,-dih3,0
H,5,r8,1,tha7,2,-dih4,0
H,5,r9,1,tha8,2,dih5,0

r1=1.43794831
r2=1.51839497
r3=1.52398959
r4=0.97380484
r5=1.09355403
r6=1.09283543
r7=1.09418661
r8=1.09600841
r9=1.09289479
tha1=104.48471853
tha2=109.53797837
tha3=106.91735403
tha4=110.79262586
tha5=109.89080243
tha6=111.33541169
tha7=110.5090604
tha8=109.83535879
dih1=118.97786749
dih2=59.58556447
dih3=182.81214819
dih4=62.96930008
dih5=56.51423298


--Link1--
# Gaussian route section

 test no. 206

0,1
C           -.006731     .934766     .000000
C            .006654     .221924    1.205747
C            .006654     .221924   -1.205747
C            .006654   -1.170616    1.202473
C            .006654   -1.170616   -1.202473
C            .010503   -1.877232     .000000
N            .064161    2.337919     .000000
H           -.340044    2.758633    -.830402
H           -.340044    2.758633     .830402
H            .010543   -1.705214    2.149344
H            .010543   -1.705214   -2.149344
H            .009977   -2.963545     .000000
H            .008788     .765189    2.149139
H            .008788     .765189   -2.149139


--Link1--
# Gaussian route section

 test no. 207

0,1
C            .000000     .937146     .000000
C          -1.205853     .234638     .000000
C          -1.192040   -1.160372     .000000
C            .016134   -1.854562     .000000
C           1.217058   -1.141800     .000000
C           1.215222     .249837     .000000
O            .062735    2.309303     .000000
H           -.845703    2.658414     .000000
H          -2.152618     .773041     .000000
H          -2.134427   -1.702203     .000000
H            .023244   -2.940753     .000000
H           2.165461   -1.673046     .000000
H           2.139030     .820810     .000000


--Link1--
# Gaussian route section

 test no. 208

0 1
o1
c1 o1 rc1
c2 o1 rc1 c1 ac2
c3 c1 rc3 o1 ac3 c2 180.0
c4 c2 rc3 o1 ac3 c1 180.0
h1 c1 rh1 o1 ah1 c2 0.0
h2 c2 rh1 o1 ah1 c1 0.0
h3 c3 rh3 c1 ah3 o1 180.0
h4 c4 rh3 c2 ah3 o1 180.0
h5 c3 rh5 c1 ah5 h3 180.0
h6 c4 rh5 c2 ah5 h4 180.0

 rc1=1.37286058
 ac2=117.27963319
 rc3=1.33264536
 ac3=121.20428655
 rh1=1.08872564
 ah1=115.54215419
 rh3=1.08145044
 ah3=119.67224106
 rh5=1.082714
 ah5=121.36949105


--Link1--
# Gaussian route section

 test no. 209

0 1
o1
x1 o1 1.0
x2 o1 rx2 x1 90.0
c1 o1 rc1 x1 90.0 x2 tc1
c2 o1 rc1 x1 90.0 x2 -tc1
c3 x2 rc3 o1 90.0 x1 tc3
c4 x2 rc3 o1 90.0 c3 180.0
h1 c1 rh1 o1 ah1 c3 th1
h2 c1 rh2 o1 ah2 h1 th2
h3 c2 rh1 o1 ah1 c4 th1
h4 c2 rh2 o1 ah2 h3 th2
h5 c3 rh5 c1 ah5 c4 th5
h6 c3 rh6 c1 ah6 h5 th6
h7 c4 rh5 c2 ah5 c3 th5
h8 c4 rh6 c2 ah6 h7 th6

 rx2=2.23930528
 rc1=1.43547384
 tc1=54.62428496
 rc3=0.76291928
 tc3=64.62829722
 rh1=1.0941762
 ah1=108.34905598
 th1=122.41660455
 rh2=1.09868001
 ah2=109.30549265
 th2=117.865835
 rh5=1.09469452
 ah5=110.39997779
 th5=116.64104376
 rh6=1.09324091
 ah6=112.84029174
 th6=121.44463919


--Link1--
# Gaussian route section

 test no. 210

0 1
c1
x1 c1 1.0
x2 c1 rx2 x1 90.0
o1 c1 ro1 x1 90.0 x2 180.0
c2 c1 rc2 x1 90.0 o1 tc2
c3 c1 rc2 x1 90.0 o1 -tc2
c4 x2 rc4 c1 90.0 x1 tc4
c5 x2 rc4 c1 90.0 c4 180.0
h1 c2 rh1 c1 ah1 c5 th1
h2 c3 rh1 c1 ah1 c4 th1
h3 c2 rh3 c1 ah3 c5 th3
h4 c3 rh3 c1 ah3 c4 th3
h5 c4 rh5 c5 ah5 c3 th5
h6 c5 rh5 c4 ah5 c2 th5
h7 c4 rh7 c5 ah7 c3 th7
h8 c5 rh7 c4 ah7 c2 th7

 rx2=2.28615944
 ro1=1.22160673
 rc2=1.52499063
 tc2=125.71868373
 rc4=0.76862991
 tc4=65.78729288
 rh1=1.09805284
 ah1=107.59147196
 th1=-117.93057964
 rh3=1.09310167
 ah3=110.7848788
 th3=125.10217956
 rh5=1.09604455
 ah5=109.6125105
 th5=-117.40910294
 rh7=1.09325398
 ah7=112.82547813
 th7=122.90519924


--Link1--
# Gaussian route section

 test no. 211

0 1
c1
c2 c1 rc2
x1 c1 1.0 c2 90.0
x2 c2 1.0 c1 90.0 x1 0.0
o1 c1 ro1 x1 90.0 c2 180.0
o2 c2 ro1 x2 90.0 c1 180.0
c3 c1 rc3 x1 90.0 o1 tc3
c4 c1 rc3 x1 90.0 o1 -tc3
c5 c2 rc3 x2 90.0 o2 tc3
c6 c2 rc3 x2 90.0 o2 -tc3
h1 c3 rh1 c1 ah1 o1 0.0
h2 c4 rh1 c1 ah1 o1 0.0
h3 c5 rh1 c2 ah1 o2 0.0
h4 c6 rh1 c2 ah1 o2 0.0

 rc2=2.87962158
 ro1=1.23647021
 rc3=1.47876006
 tc3=121.19779269
 rh1=1.08670836
 ah1=116.27831026


--Link1--
# Gaussian route section

 test no. 212

0 1
c1
x1 c1 1.0
x2 c1 1.0 x1 90.0
c2 c1 rc2 x1 90.0 x2 180.0
x3 c2 1.0 c1 90.0 x1 0.0
n1 c1 rn1 x1 90.0 x2 tn1
n2 c1 rn1 x1 90.0 x2 -tn1
c3 n1 rc3 c1 ac3 n2 0.0
c4 n2 rc3 c1 ac3 n1 0.0
h1 c1 rh1 x1 90.0 x2 0.0
h2 c2 rh2 x3 90.0 c1 180.0
h3 c3 rh3 n1 ah3 c1 180.0
h4 c4 rh3 n2 ah3 c1 180.0

 rc2=2.66510328
 rn1=1.34096189
 tn1=116.32310204
 rc3=1.342558
 ac3=115.61646778
 rh1=1.08748284
 rh2=1.08512871
 rh3=1.08818567
 ah3=116.29239186


--Link1--
# Gaussian route section

 test no. 213

0 1
s1
x1 s1 1.0
x2 s1 1.0 x1 90.0
x3 s1 1.0 x2 90.0 x1 90.0
o1 s1 ro1 x2 90.0 x3 to1
o2 s1 ro1 x2 90.0 x3 -to1
c1 s1 rc1 x1 90.0 x3 tc1
c2 s1 rc1 x1 90.0 x3 -tc1
h1 c1 rh1 s1 ah1 c2 180.0
h2 c2 rh1 s1 ah1 c1 180.0
h3 c1 rh3 s1 ah3 h1 th3
h4 c1 rh3 s1 ah3 h1 -th3
h5 c2 rh3 s1 ah3 h2 -th3
h6 c2 rh3 s1 ah3 h2 th3

 ro1=1.46773793
 to1=60.50565041
 rc1=1.78253379
 tc1=128.19438225
 rh1=1.0914192
 ah1=106.17903972
 rh3=1.09057463
 ah3=109.74950217
 th3=118.65948748


--Link1--
# Gaussian route section

 test no. 214

0 1
c1
c2 c1 rc2
x1 c1 1.0 c2 90.0
x2 c2 1.0 c1 90.0 x1 0.0
cl1 c1 rcl1 x1 90.0 c2 180.0
c3 c1 rc3 x1 90.0 cl1 tc3
c4 c1 rc3 x1 90.0 cl1 -tc3
h1 c2 rh1 x2 90.0 c1 180.0
c5 c2 rc5 x2 90.0 h1 tc5
c6 c2 rc5 x2 90.0 h1 -tc5
h2 c3 rh2 c1 ah2 cl1 0.0
h3 c4 rh2 c1 ah2 cl1 0.0
h4 c5 rh4 c2 ah4 h1 0.0
h5 c6 rh4 c2 ah4 h1 0.0

 rc2=2.778257
 rcl1=1.74021852
 rc3=1.39332603
 tc3=119.39319135
 rh1=1.08645758
 rc5=1.39481559
 tc5=120.13428485
 rh2=1.08590299
 ah2=119.91475086
 rh4=1.0868144
 ah4=120.18073342


--Link1--
# Gaussian route section

 test no. 215

0 1
C,0,0.1735665357,0.,1.8696460109
N,0,-0.2006879207,0.,2.9879986414
C,0,0.6073796222,0.,0.4726502275
H,0,1.2285556579,-0.8814486181,0.2880843631
H,0,1.2285556579,0.8814486181,0.2880843631
C,0,-0.6073796222,0.,-0.4726502275
H,0,-1.2285556579,-0.8814486181,-0.2880843631
C,0,-0.1735665357,0.,-1.8696460109
H,0,-1.2285556579,0.8814486181,-0.2880843631
N,0,0.2006879207,0.,-2.9879986414


--Link1--
# Gaussian route section

 test no. 216

0 1
H,0,-2.0673377942,0.,-1.2573828129
N,0,0.,0.,1.4153731976
N,0,0.,0.,-1.4153731976
C,0,-1.1347904706,0.,0.6972126932
C,0,1.1347904706,0.,0.6972126932
C,0,1.1347904706,0.,-0.6972126932
C,0,-1.1347904706,0.,-0.6972126932
H,0,-2.0673377942,0.,1.2573828129
H,0,2.0673377942,0.,1.2573828129
H,0,2.0673377942,0.,-1.2573828129


--Link1--
# Gaussian route section

 test no. 217

0 1
H,0,1.6096611954,-0.8819409068,1.1316041459
C,0,0.9947710279,0.,1.3369958081
H,0,0.6734562497,0.,2.3794921321
C,0,-0.2175566258,0.,0.4444863301
H,0,1.6096611954,0.8819409068,1.1316041459
O,0,-1.3685072602,0.,0.8729343727
C,0,0.0482045008,0.,-0.9895202201
C,0,0.2738691253,0.,-2.1895095365
H,0,0.4595512717,0.,-3.2408896954


--Link1--
# Gaussian route section

 test no. 218

0 1
H,0,0.1198249335,-0.8798231072,2.9847525549
C,0,-0.2088795415,0.,2.421946669
H,0,-1.3004864413,0.,2.3853040014
C,0,0.3800849025,0.,1.0503626212
H,0,0.1198249335,0.8798231072,2.9847525549
C,0,-0.3217844961,0.,-0.0950915364
H,0,1.4698191237,0.,0.9869701747
H,0,-1.4094734198,0.,-0.1066121544
C,0,0.3609723933,0.,-1.3926888146
O,0,-0.2165904923,0.,-2.475245606
H,0,1.4708552593,0.,-1.3403759185


--Link1--
# Gaussian route section

 test no. 219

0 1
O,0,0.,0.,0.6197448335
C,0,-0.0038653134,1.2083864137,-0.0874773955
O,0,0.4534880285,1.3342892088,-1.1968152286
C,0,-0.5982065988,2.2809079542,0.7748078554
C,0,0.0038653134,-1.2083864137,-0.0874773955
O,0,-0.4534880285,-1.3342892088,-1.1968152286
C,0,0.5982065988,-2.2809079542,0.7748078554
H,0,0.5098457331,-3.2407632282,0.268220594
H,0,0.0848622178,-2.3109926025,1.7381485834
H,0,1.6495326343,-2.0521385912,0.9651905584
H,0,-0.5098457331,3.2407632282,0.268220594
H,0,-0.0848622178,2.3109926025,1.7381485834
H,0,-1.6495326343,2.0521385912,0.9651905584


--Link1--
# Gaussian route section

 test no. 220

0 1
S,0,0.620148567,0.9140649331,0.5727125556
C,0,-0.7229825735,0.9140542722,-0.6676806484
C,0,0.7267955711,-0.9084341232,0.6712019846
C,0,-1.0253338613,-0.5269577127,-0.946904673
C,0,-0.3044852837,-1.4331226817,-0.2811947883
H,0,-1.5988809416,1.4384466197,-0.2723516988
H,0,1.7329259685,-1.2408716109,0.3961434384
H,0,-0.3984549626,1.4384466197,-1.5722052525
H,0,0.5324999895,-1.2408716109,1.6959969921
H,0,-1.8004169806,-0.7878737369,-1.6627006253
H,0,-0.4340132602,-2.5055537372,-0.4008149928


--Link1--
# Gaussian route section

 test no. 221

0 1
H,0,-0.263475424,2.1668162569,0.5515715052
C,0,0.1447847697,1.2684352761,1.0198544837
H,0,1.233934666,1.2987326578,0.9339058437
C,0,-0.406065477,0.,0.3629450768
H,0,-0.1197101032,1.2775758541,2.0806611751
C,0,-0.1026912186,0.,-1.0731734613
H,0,-1.4988137071,0.,0.4580711743
C,0,0.1447847697,-1.2684352761,1.0198544837
H,0,1.233934666,-1.2987326578,0.9339058437
H,0,-0.263475424,-2.1668162569,0.5515715052
H,0,-0.1197101032,-1.2775758541,2.0806611751
N,0,0.1589197667,0.,-2.2238902458


--Link1--
# Gaussian route section

 test no. 222

0 1
H,0,-0.6936479882,-0.8797163451,2.0613900382
C,0,-0.0502242014,0.,2.0020373904
H,0,-0.6936479882,0.8797163451,2.0613900382
C,0,0.7403110857,0.,0.704157698
H,0,0.6218199661,0.,2.8638781243
C,0,-0.1423540259,0.,-0.5284447839
H,0,1.4043140083,-0.8726866311,0.6435904683
H,0,-0.1781637232,0.,-2.6672323916
H,0,1.2046458169,-0.881342238,-1.9580913598
H,0,1.2046458169,0.881342238,-1.9580913598
H,0,1.4043140083,0.8726866311,0.6435904683
O,0,-1.3665064549,0.,-0.4447102099
C,0,0.5618957621,0.,-1.8665406957


--Link1--
# Gaussian route section

 test no. 223

0 1
H,0,-0.4736041683,0.422176237,2.165983149
C,0,-1.0768876674,0.2944890986,1.2629955272
H,0,-1.5547544588,-0.6898399061,1.3061979422
C,0,-0.2245850345,0.4282236906,0.
H,0,-1.8667472785,1.0506332046,1.2698865209
C,0,0.8342665509,-0.6427603064,0.
H,0,0.2990791741,1.3898045428,0.
C,0,-1.0768876674,0.2944890986,-1.2629955272
H,0,-1.5547544588,-0.6898399061,-1.3061979422
H,0,-0.4736041683,0.422176237,-2.165983149
H,0,-1.8667472785,1.0506332046,-1.2698865209
O,0,2.0398440973,-0.4399497633,0.
H,0,0.4369427692,-1.6827949952,0.


--Link1--
# Gaussian route section

 test no. 224

0 1
H,0,-1.2590448958,-2.0234592204,0.2376590823
H,0,-1.2590448958,2.0234592204,0.2376590823
C,0,0.7330620423,-1.1657554003,0.1908946857
C,0,0.7330620423,1.1657554003,0.1908946857
H,0,1.2590448958,2.0234592204,-0.2376590823
C,0,-0.7330620423,1.1657554003,-0.1908946857
C,0,-0.7330620423,-1.1657554003,-0.1908946857
H,0,0.8268088252,-1.1972129173,1.2868697875
H,0,0.8268088252,1.1972129173,1.2868697875
O,0,1.3743679874,0.,-0.3228882867
H,0,-0.8268088252,1.1972129173,-1.2868697875
H,0,-0.8268088252,-1.1972129173,-1.2868697875
O,0,-1.3743679874,0.,0.3228882867
H,0,1.2590448958,-2.0234592204,-0.2376590823


--Link1--
# Gaussian route section

 test no. 225

0,1
H,0,1.0022298244,1.7872852429,0.006505071
S,0,0.,0.,1.3041323362
C,0,-0.0080486407,-1.3351438003,0.0539444241
C,0,0.3500180552,-0.6769255615,-1.2749884062
C,0,-0.3500180552,0.6769255615,-1.2749884062
C,0,0.0080486407,1.3351438003,0.0539444241
H,0,-0.7093314723,2.1062495881,0.342902506
H,0,-1.0022298244,-1.7872852429,0.006505071
H,0,0.7093314723,-2.1062495881,0.342902506
H,0,1.4337922298,-0.5293290454,-1.3361288072
H,0,0.04666316,-1.303551098,-2.1200735667
H,0,-1.4337922298,0.5293290454,-1.3361288072
H,0,-0.04666316,1.303551098,-2.1200735667


--Link1--
# Gaussian route section

 test no. 226

0,1
Cl,0,0.,0.,1.4671064415
C,0,0.,0.,-0.3467921843
C,0,0.,1.4494279131,-0.8059895623
C,0,1.2552413937,-0.7247139565,-0.8059895623
C,0,-1.2552413937,-0.7247139565,-0.8059895623
H,0,0.,1.4832672629,-1.9000373566
H,0,1.2845471303,-0.7416336315,-1.9000373566
H,0,-1.2845471303,-0.7416336315,-1.9000373566
H,0,0.8864771935,1.9731781811,-0.4420220346
H,0,-0.8864771935,1.9731781811,-0.4420220346
H,0,1.2655838343,-1.75430086,-0.4420220346
H,0,2.1520610278,-0.2188773211,-0.4420220346
H,0,-2.1520610278,-0.2188773211,-0.4420220346
H,0,-1.2655838343,-1.75430086,-0.4420220346


--Link1--
# Gaussian route section

 test no. 227

0,1
H,0,-1.1252867068,0.8772323533,2.9615585352
C,0,-0.4852216163,0.,2.9696875384
H,0,0.0659733699,0.,3.9044521979
C,0,0.4644293543,0.,1.7723856059
H,0,-1.1252867068,-0.8772323533,2.9615585352
H,0,1.1134841854,0.8711055925,1.8271446938
C,0,-0.2808062808,0.,0.4345984617
H,0,1.1134841854,-0.8711055925,1.8271446938
H,0,-0.923666129,0.8722877492,0.3682215796
H,0,-0.923666129,-0.8722877492,0.3682215796
C,0,0.6843814713,0.,-0.7401314121
H,0,1.3124037589,0.8781939144,-0.7404704479
Cl,0,-0.1833259505,0.,-2.3150942401
H,0,1.3124037589,-0.8781939144,-0.7404704479


--Link1--
# Gaussian route section

 test no. 228

0 1
H,0,-0.7412635216,-2.0744902604,-0.3240132783
H,0,-2.1397774857,0.,-0.1113009422
C,0,-0.44603443,1.1501364844,0.1810113462
C,0,1.0216518405,0.7738970836,-0.055235568
C,0,1.0216518405,-0.7738970836,-0.055235568
C,0,-0.44603443,-1.1501364844,0.1810113462
N,0,-1.1556447926,0.,-0.3794692435
H,0,-0.6303492204,1.278127175,1.262512507
H,0,-0.7412635216,2.0744902604,-0.3240132783
H,0,1.3569879923,1.1565042407,-1.0219328901
H,0,1.6755658038,1.1956987186,0.7125718157
H,0,1.6755658038,-1.1956987186,0.7125718157
H,0,1.3569879923,-1.1565042407,-1.0219328901
H,0,-0.6303492204,-1.278127175,1.262512507


--Link1--
# Gaussian route section

 test no. 229

0 1
H,0,0.6629810515,-1.5825217332,-1.6825604529
C,0,0.2421284307,-0.6388738251,-1.3171156674
C,0,0.9990703728,0.5425557497,-1.9126901753
C,0,0.2956764951,-0.6833797336,0.2041620694
H,0,-0.8094120424,-0.6145100786,-1.6211179771
H,0,1.3306341527,-0.7003772742,0.5545208537
C,0,-0.5129769262,-1.8180783037,0.8059065856
N,0,-0.2386672334,0.618681102,0.7181353594
H,0,-0.1030935404,-2.7729524583,0.4671050814
H,0,-1.5544177038,-1.7453299385,0.4883589626
H,0,-0.4725522927,-1.7941872964,1.8979300649
H,0,0.9896549358,0.4919776691,-3.0041979469
H,0,2.0417144924,0.5507186027,-1.5826244765
H,0,0.5441105458,1.4922411374,-1.6204512419
O,0,0.5521640219,1.3865474499,1.2916877937
O,0,-1.4399564219,0.8548063416,0.5076262991


--Link1--
# Gaussian route section

 test no. 230

0 1 
H,0,3.300677718,0.,-0.1509052381
C,0,2.363802006,0.,0.412948653
H,0,2.3379326774,-0.8858107593,1.0505532281
C,0,1.1770812055,0.,-0.524555379
H,0,2.3379326774,0.8858107593,1.0505532281
H,0,1.1935269835,-0.8868411782,-1.1773896175
H,0,1.1935269835,0.8868411782,-1.1773896175
O,0,0.,0.,0.2685545932
C,0,-1.1770812055,0.,-0.524555379
C,0,-2.363802006,0.,0.412948653
H,0,-1.1935269835,-0.8868411782,-1.1773896175
H,0,-1.1935269835,0.8868411782,-1.1773896175
H,0,-3.300677718,0.,-0.1509052381
H,0,-2.3379326774,0.8858107593,1.0505532281
H,0,-2.3379326774,-0.8858107593,1.0505532281


--Link1--
# Gaussian route section

 test no. 231

0 1
H,0,1.0244006612,-1.8181228312,-0.6161624243
C,0,1.1117821558,-1.4543956087,0.4087895345
C,0,0.3566059657,-0.1541209161,0.5754760979
H,0,0.5221152864,0.2729900225,1.5750296388
H,0,0.7168773691,-2.2054129468,1.0964686045
H,0,2.169971238,-1.2921149256,0.6221560522
O,0,-1.0508540408,-0.2930035053,0.5172045683
O,0,0.8457061497,0.7271026748,-0.4096176682
C,0,-1.5312616156,-0.8677982801,-0.6964647424
C,0,0.3302638239,2.0468222715,-0.2607553741
H,0,-2.602270886,-0.6650750852,-0.7203637593
H,0,0.8312340441,2.6575044409,-1.0118495627
H,0,-1.3750005323,-1.9516132751,-0.7211653063
H,0,-1.0525352733,-0.4115091399,-1.5674475551
H,0,0.5531859003,2.441843307,0.7385769738
H,0,-0.7511366576,2.0756722778,-0.4182109574


--Link1--
# Gaussian route section

 test no. 232

0,1
C,0,0.005734474,0.,-0.3411851387
S,0,0.0304000757,0.,1.4950837968
C,0,1.4709425034,0.,-0.769320501
C,0,-0.6938298788,-1.2527487814,-0.8579058064
C,0,-0.6938298788,1.2527487814,-0.8579058064
H,0,-1.3026841294,0.,1.6598749707
H,0,1.530735304,0.,-1.8622964438
H,0,1.9903716021,-0.8877485558,-0.3975547973
H,0,1.9903716021,0.8877485558,-0.3975547973
H,0,-0.6698064074,-1.2670544707,-1.9534882945
H,0,-1.7417874901,-1.2780853448,-0.5433878314
H,0,-0.203055557,-2.1553727784,-0.4860769573
H,0,-0.6698064074,1.2670544707,-1.9534882945
H,0,-1.7417874901,1.2780853448,-0.5433878314
H,0,-0.203055557,2.1553727784,-0.4860769573


--Link1--
# Gaussian route section

 test no. 233

0 1
H,0,0.0690392603,3.79932316,1.4581846088
H,0,-1.4694104852,3.0961254387,0.9379102993
H,0,-0.3406010879,3.7458405171,-0.2629130346
C,0,-0.4124542761,3.2000663718,0.6808864595
H,0,1.3236877372,1.9500617928,0.3266484146
H,0,0.1956729325,1.3055727818,1.531108876
C,0,0.2669964147,1.8414422798,0.5809556555
S,0,-0.5497883761,0.8672850582,-0.7226244909
S,0,0.5497883761,-0.8672850582,-0.7226244909
C,0,-0.2669964147,-1.8414422798,0.5809556555
C,0,0.4124542761,-3.2000663718,0.6808864595
H,0,-1.3236877372,-1.9500617928,0.3266484146
H,0,-0.1956729325,-1.3055727818,1.531108876
H,0,-0.0690392603,-3.79932316,1.4581846088
H,0,1.4694104852,-3.0961254387,0.9379102993
H,0,0.3406010879,-3.7458405171,-0.2629130346


--Link1--
# Gaussian route section

 test no. 234

0,1
C,0,0.2017767909,-0.1463244414,1.5027669368
C,0,-0.0006364165,0.0140007339,0.000576987
C,0,-1.4758567579,-0.1463244414,-0.3476624367
C,0,0.8306711547,-1.0269875754,-0.7531018569
N,0,0.3783703262,1.3937816278,-0.343037547
H,0,0.5371661666,-2.0479704427,-0.4870047975
H,0,1.8948371349,-0.9092678273,-0.5208321748
H,0,0.7035041417,-0.9092678273,-1.8348721603
H,0,-2.0680121483,0.604979737,0.180377864
H,0,-1.836099412,-1.1423570516,-0.0734213595
H,0,-1.6358794914,-0.0144414157,-1.4236849458
H,0,-0.1063548854,-1.1423570516,1.8344864091
H,0,-0.3816020612,0.604979737,2.0404877569
H,0,1.2570118038,-0.0144414157,1.7671734098
H,0,1.3721797273,1.5237432544,-0.1455343518
H,0,0.2789281125,1.5237432544,-1.3513906022


--Link1--
# Gaussian route section

 test no. 235

0,1
C
Si,1,rsic
C,2,rsic,1,109.471221
C,2,rsic,1,109.471221,3,120.,0
C,2,rsic,1,109.471221,3,-120.,0
H,1,rch,2,ach,3,180.,0
H,1,rch,2,ach,3,60.,0
H,1,rch,2,ach,3,-60.,0
H,3,rch,2,ach,1,180.,0
H,3,rch,2,ach,1,60.,0
H,3,rch,2,ach,1,-60.,0
H,4,rch,2,ach,1,180.,0
H,4,rch,2,ach,1,60.,0
H,4,rch,2,ach,1,-60.,0
H,5,rch,2,ach,1,180.,0
H,5,rch,2,ach,1,60.,0
H,5,rch,2,ach,1,-60.,0

rsic=1.885183
rch=1.094083
ach=111.307562


--Link1--
# Gaussian route section

 test no. 236

0,1
H,0,-0.3512700621,0.,-2.7118710872
S,0,-1.1428808636,0.,-0.3939046632
C,0,0.1050787189,0.,0.80071932
H,0,2.2670974561,0.,0.770052935
H,0,2.1492228767,0.,-1.8689397141
C,0,-0.0095970084,0.,-1.6849257063
C,0,1.2814546799,0.,-1.2177554902
C,0,1.3431526337,0.,0.1994115745
C,0,-0.2094432234,0.,2.2634341454
H,0,0.7233437115,0.,2.8330790887
H,0,-0.7830874845,-0.8842158957,2.5574251645
H,0,-0.7830874845,0.8842158957,2.5574251645


--Link1--
# Gaussian route section

 test no. 237

0,1
H,0,0.,1.070507165,-2.4141971294
N,0,0.,-0.0456562359,-0.6228754851
C,0,1.1191480784,-0.0160271892,0.1708767129
H,0,0.8866264167,-0.473414417,-2.4560520456
H,0,-0.8866264167,-0.473414417,-2.4560520456
C,0,-1.1191480784,-0.0160271892,0.1708767129
C,0,0.,0.0322785051,-2.0698089185
C,0,0.7075689754,0.0170069908,1.4902385079
H,0,2.1077265792,-0.0272546751,-0.2685187544
C,0,-0.7075689754,0.0170069908,1.4902385079
H,0,-2.1077265792,-0.0272546751,-0.2685187544
H,0,1.3585893625,0.0224980106,2.3544689933
H,0,-1.3585893625,0.0224980106,2.3544689933


--Link1--
# Gaussian route section

 test no. 238

0,1
O,0,-0.0277851253,-0.0539484978,-1.4244205707
C,0,0.0284397797,-0.0149447746,1.4579818088
C,0,1.1592279994,0.3363693521,-0.7394709037
C,0,-1.1871838338,0.3363693521,-0.6937011724
C,0,1.26222684,-0.3409293104,0.6188100678
C,0,-1.2371345006,-0.3409293104,0.6675632727
H,0,1.1746654929,1.4324960643,-0.616520201
H,0,1.9873550714,0.0553797895,-1.395374559
H,0,-1.1978147904,1.4324960643,-0.5702419716
H,0,-2.0402596787,0.0553797895,-1.316810838
H,0,1.3290782862,-1.4236254266,0.4623972716
H,0,2.1809958925,-0.0231636756,1.1264225347
H,0,-1.310034831,-1.4236254266,0.5138765117
H,0,-2.1354089316,-0.0231636756,1.2106194715
H,0,0.046958425,-0.5610532356,2.4073509075
H,0,0.0332883582,1.0548558628,1.706547


--Link1--
# Gaussian route section

 test no. 239

0 1 
H,0,0.,-3.4375560641,-0.4706801361
C,0,0.,-2.5316010273,0.1404791487
H,0,-0.8798092402,-2.5467398081,0.7860861017
C,0,0.,-1.2916648099,-0.7391053118
H,0,0.8798092402,-2.5467398081,0.7860861017
H,0,-0.8728337181,-1.2789986864,-1.4050959499
H,0,0.8728337181,-1.2789986864,-1.4050959499
C,0,0.,0.,0.0555657488
O,0,0.,0.,1.2834398911
C,0,0.,1.2916648099,-0.7391053118
C,0,0.,2.5316010273,0.1404791487
H,0,-0.8728337181,1.2789986864,-1.4050959499
H,0,0.8728337181,1.2789986864,-1.4050959499
H,0,0.8798092402,2.5467398081,0.7860861017
H,0,-0.8798092402,2.5467398081,0.7860861017
H,0,0.,3.4375560641,-0.4706801361


--Link1--
# Gaussian route section

 test no. 240

0 1
H,0,-0.0944282885,1.8040568832,-2.2737682323
C,0,0.7019146308,1.9317161226,-1.5371172743
H,0,1.6529186086,2.0990004431,-2.0404230735
C,0,0.8031153118,0.6999313867,-0.6803064033
H,0,0.4458840655,2.7946456806,-0.9187498264
O,0,1.7871317411,-0.0130252399,-0.5785836339
O,0,-0.3649441696,0.4865288516,-0.025155382
C,0,-0.4050176748,-0.6815671958,0.8431660686
C,0,-0.6860211053,-1.9146468548,0.0075728324
C,0,-1.4834672338,-0.3860183808,1.8627558163
H,0,0.5732154294,-0.7709005466,1.3236207471
H,0,0.1182989125,-2.0779583571,-0.7114374945
H,0,-1.6308528339,-1.7928104328,-0.528961213
H,0,-0.7609178718,-2.797365105,0.6493836769
H,0,-1.5665137796,-1.2141348994,2.5719725324
H,0,-2.4478386066,-0.2550762719,1.3653226915
H,0,-1.2504097802,0.5260232449,2.4165260798


--Link1--
# Gaussian route section

 test no. 241

0,1
S,0,0.0004900849,1.5057217536,0.
C,0,0.0688613036,-1.7182105683,0.
C,0,-0.3900557144,0.371894891,1.3593915962
C,0,-0.3900557144,0.371894891,-1.3593915962
C,0,0.3870353429,-0.9357937966,1.2726388988
C,0,0.3870353429,-0.9357937966,-1.2726388988
H,0,-1.4685090932,0.1736510264,1.3676718672
H,0,-0.1480774726,0.908572713,2.2816047962
H,0,-1.4685090932,0.1736510264,-1.3676718672
H,0,-0.1480774726,0.908572713,-2.2816047962
H,0,1.4603252591,-0.7170132926,1.3116560954
H,0,0.1485889854,-1.5491961756,2.1506910488
H,0,1.4603252591,-0.7170132926,-1.3116560954
H,0,0.1485889854,-1.5491961756,-2.1506910488
H,0,0.6271648369,-2.6612415587,0.
H,0,-0.9965849146,-1.9862847638,0.


--Link1--
# Gaussian route section

 test no. 242

0 1
H,0,-1.3062565269,2.0785921897,-0.1396392309
C,0,-0.7514782103,1.2084047142,0.227908722
C,0,-0.7514782103,-1.2084047142,0.227908722
C,0,1.4484245615,0.,0.2249914623
C,0,0.7064043512,-1.2552630773,-0.2305589833
C,0,0.7064043512,1.2552630773,-0.2305589833
N,0,-1.4677812182,0.,-0.1862866543
H,0,-0.7889708836,-1.2462887447,1.3246384734
H,0,1.5138856375,0.,1.3214957708
H,0,0.7343624185,-1.3185583045,-1.3269979375
H,0,0.7343624185,1.3185583045,-1.3269979375
H,0,-1.5387645721,0.,-1.2055200258
H,0,-0.7889708836,1.2462887447,1.3246384734
H,0,-1.3062565269,-2.0785921897,-0.1396392309
H,0,2.4776097423,0.,-0.1516478171
H,0,1.1969033217,-2.1586501689,0.152765202
H,0,1.1969033217,2.1586501689,0.152765202


--Link1--
# Gaussian route section

 test no. 243

0,1
H,0,-0.5353667213,0.,-2.4975673833
H,0,-1.6560389037,0.8861406989,-1.4364046149
H,0,-1.6560389037,-0.8861406989,-1.4364046149
H,0,0.2425798787,2.1437532933,-0.3406427772
H,0,1.6525173305,1.2642732224,0.2874139582
H,0,1.3592915368,1.3220047259,-1.4514200451
O,0,-0.8034932089,0.,0.7875561613
C,0,0.0097777652,0.,-0.4005245649
C,0,0.8694614233,1.2579522068,-0.4753501064
C,0,-1.0217090833,0.,-1.5179690673
C,0,0.8694614233,-1.2579522068,-0.4753501064
H,0,1.6525173305,-1.2642732224,0.2874139582
H,0,1.3592915368,-1.3220047259,-1.4514200451
H,0,0.2425798787,-2.1437532933,-0.3406427772
C,0,-0.1181143621,0.,2.0284109042
H,0,-0.8963467202,0.,2.7930696871
H,0,0.5048482144,0.8915082949,2.1654265038
H,0,0.5048482144,-0.8915082949,2.1654265038


--Link1--
# Gaussian route section

 test no. 244

0 1
F,0,2.3538775234,0.,-0.9859229298
C,0,1.1838103885,0.,-0.3044332119
C,0,-1.2137916312,0.,1.0837705605
C,0,0.,0.,-1.0290693236
C,0,1.2137916312,0.,1.0837705605
C,0,0.,0.,1.7706047858
C,0,-1.1838103885,0.,-0.3044332119
H,0,0.,0.,-2.1131261168
H,0,2.1673380631,0.,1.6008475401
H,0,0.,0.,2.8567828172
F,0,-2.3538775234,0.,-0.9859229298
H,0,-2.1673380631,0.,1.6008475401


--Link1--
# Gaussian route section

 test no. 245

0,1
C,0,0.,0.,1.3676387645
C,0,1.2161643232,0.,0.6969809803
C,0,1.2161643232,0.,-0.6969809803
C,0,0.,0.,-1.3676387645
C,0,-1.2161643232,0.,-0.6969809803
C,0,-1.2161643232,0.,0.6969809803
F,0,0.,0.,2.723276366
F,0,0.,0.,-2.723276366
H,0,2.1419959204,0.,1.2630416399
H,0,2.1419959204,0.,-1.2630416399
H,0,-2.1419959204,0.,-1.2630416399
H,0,-2.1419959204,0.,1.2630416399


--Link1--
# Gaussian route section

 test no. 246

0,1
F,0,0.,0.,2.2845305826
C,0,0.,0.,0.9276135113
C,0,0.,1.2166474683,0.2594593858
C,0,0.,-1.2166474683,0.2594593858
C,0,0.,1.2078720117,-1.1351815817
C,0,0.,-1.2078720117,-1.1351815817
C,0,0.,0.,-1.8341157541
H,0,0.,2.140804006,0.8287702949
H,0,0.,-2.140804006,0.8287702949
H,0,0.,2.150938182,-1.6751205513
H,0,0.,-2.150938182,-1.6751205513
H,0,0.,0.,-2.920394923


--Link1--
# Gaussian route section

 test no. 247

0 1
O,0,0.,0.,0.5356138033
C,0,1.194437235,-0.1492415702,-0.2401640156
C,0,-1.194437235,0.1492415702,-0.2401640156
C,0,2.1549720851,-0.9567078349,0.6104157838
C,0,-2.1549720851,0.9567078349,0.6104157838
C,0,1.7524833531,1.2182176141,-0.6036962947
C,0,-1.7524833531,-1.2182176141,-0.6036962947
H,0,0.9676469258,-0.7093689498,-1.1597202205
H,0,-0.9676469258,0.7093689498,-1.1597202205
H,0,1.0297557593,1.7980134905,-1.1840616423
H,0,-1.0297557593,-1.7980134905,-1.1840616423
H,0,2.667386879,1.1240136985,-1.1970147459
H,0,-2.667386879,-1.1240136985,-1.1970147459
H,0,1.9809089817,1.7704790127,0.3116823257
H,0,-1.9809089817,-1.7704790127,0.3116823257
H,0,1.7240911865,-1.9326771916,0.84408459
H,0,-1.7240911865,1.9326771916,0.84408459
H,0,2.3423713155,-0.4289801127,1.5493236978
H,0,-2.3423713155,0.4289801127,1.5493236978
H,0,3.1080962183,-1.1026747318,0.0939179409
H,0,-3.1080962183,1.1026747318,0.0939179409


--Link1--
# Gaussian route section

 test no. 248

0,1
P,0,0.,0.,0.
F,0,0.,0.,1.5954073296
F,0,1.565759754,0.,0.
F,0,0.,0.,-1.5954073296
F,0,-0.782879877,1.3559877232,0.
F,0,-0.782879877,-1.3559877232,0.


--Link1--
# Gaussian route section

 test no. 249

0 1
s1
f1 s1 rf1
f2 s1 rf1 f1 90.0
f3 s1 rf1 f2 90.0 f1 180.0
f4 s1 rf1 f2 90.0 f1 90.0
f5 s1 rf1 f2 90.0 f1 -90.0
f6 s1 rf1 f1 90.0 f2 180.0

 rf1=1.59246614


--Link1--
# Gaussian route section

 test no. 250

0 1
x1
p1 x1 rp1
p2 x1 rp1 p1 109.471221
p3 x1 rp1 p1 109.471221 p2 109.471221 1
p4 x1 rp1 p1 109.471221 p2 109.471221 -1

 rp1=1.34405231


--Link1--
# Gaussian route section

 test no. 251

0 1
s1
o1 s1 ro1
o2 s1 ro1 o1 120.0
o3 s1 ro1 o1 120.0 o2 180.0

 ro1=1.45799465


--Link1--
# Gaussian route section

 test no. 252

0 1
s1
cl1 s1 rcl1
cl2 s1 rcl1 cl1 acl2

 rcl1=2.03488619
 acl2=103.31606145


--Link1--
# Gaussian route section

 test no. 253

0 1
p1
o1 p1 ro1
cl1 p1 rcl1 o1 acl1
cl2 p1 rcl1 o1 acl1 cl1 120.0
cl3 p1 rcl1 o1 acl1 cl1 -120.0

 ro1=1.47637696
 rcl1=2.00829245
 acl1=114.89411646


--Link1--
# Gaussian route section

 test no. 254

0 1
p1
cl1 p1 rclax
cl2 p1 rcleq cl1 90.0
cl3 p1 rclax cl2 90.0 cl1 180.0
cl4 p1 rcleq cl1 90.0 cl2 120.0
cl5 p1 rcleq cl1 90.0 cl2 -120.0

 rclax=2.13884725
 rcleq=2.03781661


--Link1--
# Gaussian route section

 test no. 255

0 1
s1
x1 s1 1.0
x2 s1 1.0 x1 90.0
x3 s1 1.0 x1 90.0 x2 90.0
o1 s1 ro1 x1 90.0 x2 to1
o2 s1 ro1 x1 90.0 x2 -to1
x4 s1 1.0 x3 90.0 x2 180.0
cl1 s1 rcl1 x3 90.0 x4 tcl1
cl2 s1 rcl1 x3 90.0 x4 -tcl1

 ro1=1.44553581
 to1=62.03335728
 rcl1=2.04516616
 tcl1=50.22894172


--Link1--
# Gaussian route section

 test no. 256

0 1
p1
x1 p1 1.0
cl1 p1 rcl1 x1 acl1
cl2 p1 rcl1 x1 acl1 cl1 120.0
cl3 p1 rcl1 x1 acl1 cl1 -120.0

 rcl1=2.05421776
 acl1=116.96532369


--Link1--
# Gaussian route section

 test no. 257

0 1
s1
s2 s1 rs2
cl1 s1 rcl1 s2 acl1
cl2 s2 rcl1 s1 acl1 cl1 tcl2

 rs2=1.97808002
 rcl1=2.07176445
 acl1=107.49276243
 tcl2=85.8534024


--Link1--
# Gaussian route section

 test no. 258

0 1
si1
cl1 si1 rcl1
cl2 si1 rcl1 cl1 acl2

 rcl1=2.07322017
 acl2=101.70751054


--Link1--
# Gaussian route section

 test no. 259

0 1
c1
cl1 c1 rcl1
f1 c1 rf1 cl1 af1
f2 c1 rf1 cl1 af1 f1 120.0
f3 c1 rf1 cl1 af1 f1 -120.0

 rcl1=1.74946014
 rf1=1.33487238
 af1=110.38230707


--Link1--
# Gaussian route section

 test no. 260

0 1
c1
c2 c1 rc2
f1 c1 rf1 c2 af1
f2 c1 rf1 c2 af1 f1 120.0
f3 c1 rf1 c2 af1 f1 -120.0
f4 c2 rf1 c1 af1 f1 180.0
f5 c2 rf1 c1 af1 f4 120.0
f6 c2 rf1 c1 af1 f4 -120.0

 rc2=1.52785947
 rf1=1.33852572
 af1=109.68963935


--Link1--
# Gaussian route section

 test no. 261

0 2
c1
x1 c1 1.0
f1 c1 rf1 x1 af1
f2 c1 rf1 x1 af1 f1 120.0
f3 c1 rf1 x1 af1 f1 -120.0

 rf1=1.32719677
 af1=107.68384321


--Link1--
# Gaussian route section

 test no. 262

0 2
c1
x1 c1 1.0
c2 c1 rc2 x1 90.0
x2 c2 1.0 c1 90.0 x1 0.0
c3 c1 rc3 x1 90.0 c2 tc3
c4 c1 rc3 x1 90.0 c2 -tc3
c5 c3 rc5 c1 ac5 x1 -90.0
c6 c4 rc5 c1 ac5 x1 90.0
h1 c2 rh1 x2 90.0 c1 180.0
h2 c3 rh2 c1 ah2 x1 90.0
h3 c4 rh2 c1 ah2 x1 -90.0
h4 c5 rh4 c3 ah4 c1 180.0
h5 c6 rh4 c4 ah4 c1 180.0

 rc2=2.67298593
 rc3=1.35449831
 tc3=62.85150452
 rc5=1.37290399
 ac5=116.45436983
 rh1=1.08573521
 rh2=1.08534214
 ah2=122.157328
 rh4=1.08721616
 ah4=119.52349629




==> anc/g3ip.neutral.txt <==
# Gaussian route section

 test no. 263 (neutral reference)

0 2
li


--Link1--
# Gaussian route section

 test no. 264 (neutral reference)

 0 1
be 


--Link1--
# Gaussian route section

 test no. 265 (neutral reference)

 0 2
B


--Link1--
# Gaussian route section

 test no. 266 (neutral reference)

 0 3
 C


--Link1--
# Gaussian route section

 test no. 267 (neutral reference)

 0 4
 N


--Link1--
# Gaussian route section

 test no. 268 (neutral reference)

 0 3
 O


--Link1--
# Gaussian route section

 test no. 269 (neutral reference)

 0 2
 F


--Link1--
# Gaussian route section

 test no. 270 (neutral reference)

0 2
na


--Link1--
# Gaussian route section

 test no. 271 (neutral reference)

 0 1
mg 


--Link1--
# Gaussian route section

 test no. 272 (neutral reference)

 0 2
al 


--Link1--
# Gaussian route section

 test no. 273 (neutral reference)

 0 3
 Si


--Link1--
# Gaussian route section

 test no. 274 (neutral reference)

 0 4
 p


--Link1--
# Gaussian route section

 test no. 275 (neutral reference)

 0 3
 S


--Link1--
# Gaussian route section

 test no. 276 (neutral reference)

 0 2
 cl


--Link1--
# Gaussian route section

 test no. 277 (neutral reference)

0,1
C
H,1,RCH
H,1,RCH,2,109.471221
H,1,RCH,2,109.471221,3,109.471221,1
H,1,RCH,2,109.471221,3,109.471221,-1
 
RCH=1.089665
 


--Link1--
# Gaussian route section

 test no. 278 (neutral reference)

0,1
N
X,1,1.
H,1,RNH,2,XNH
H,1,RNH,2,XNH,3,120.,0
H,1,RNH,2,XNH,3,240.,0
 
RNH=1.016793
XNH=112.450403
 


--Link1--
# Gaussian route section

 test no. 279 (neutral reference)

0,2
O
H,1,ROH
 
ROH=0.97907
 


--Link1--
# Gaussian route section

 test no. 280 (neutral reference)

0,1
O
H,1,OH
H,1,OH,2,HOH
 
OH=0.968565
HOH=103.999825
 


--Link1--
# Gaussian route section

 test no. 281 (neutral reference)

0,1
F
H,1,R
 
R=0.933891
 


--Link1--
# Gaussian route section

 test no. 282 (neutral reference)

0,1
Si
H,1,R
H,1,R,2,109.471221
H,1,R,2,109.471221,3,120.,0
H,1,R,2,109.471221,3,-120.,0
 
R=1.482869
 


--Link1--
# Gaussian route section

 test no. 283 (neutral reference)

0,3
P
H,1,R

R=1.425635


--Link1--
# Gaussian route section

 test no. 284 (neutral reference)

0,2
P
X,1,1.
H,1,R,2,A
H,1,R,2,A,3,180.,0
 
R=1.419167
A=46.278424
 


--Link1--
# Gaussian route section

 test no. 285 (neutral reference)

0,1
P
X,1,1.
H,1,R,2,BETA
H,1,R,2,BETA,3,120.,0
H,1,R,2,BETA,3,-120.,0
 
R=1.414436
BETA=121.912965
 


--Link1--
# Gaussian route section

 test no. 286 (neutral reference)

0,2
S
H,1,R
 
R=1.344413
 


--Link1--
# Gaussian route section

 test no. 287 (neutral reference)

0,1
S
X,1,1.
H,1,R,2,A
H,1,R,2,A,3,180.,0
 
R=1.339464
A=46.66533
 


--Link1--
# Gaussian route section

 test no. 288 (neutral reference)

0,1
Cl
H,1,R
 
R=1.279978
 


--Link1--
# Gaussian route section

 test no. 289 (neutral reference)

0,1
C
C,1,CC
X,2,1.,1,90.
H,2,CH,3,90.,1,180.,0
X,1,1.,2,90.,3,180.,0
H,1,CH,5,90.,2,180.,0
 
CC=1.21616
CH=1.06591
 


--Link1--
# Gaussian route section

 test no. 290 (neutral reference)

0,1
C
C,1,RCC
H,1,RCH,2,HCC
H,1,RCH,2,HCC,3,180.,0
H,2,RCH,1,HCC,3,0.,0
H,2,RCH,1,HCC,3,180.,0
 
RCC=1.33496
RCH=1.084788
HCC=121.711801
 


--Link1--
# Gaussian route section

 test no. 291 (neutral reference)

0,1
O
C,1,RCO
 
RCO=1.15034
 


--Link1--
# Gaussian route section

 test no. 292 (neutral reference)

0,1
N
N,1,NN
 
NN=1.12998
 


--Link1--
# Gaussian route section

 test no. 293 (neutral reference)

0,3
O
O,1,r
 
r=1.245957
 


--Link1--
# Gaussian route section

 test no. 294 (neutral reference)

0,1
P
P,1,PP
 
PP=1.932288
 


--Link1--
# Gaussian route section

 test no. 295 (neutral reference)

0,3
S
S,1,R
 
R=1.920226
 


--Link1--
# Gaussian route section

 test no. 296 (neutral reference)

0,1
Cl
Cl,1,R
 
R=2.015082
 


--Link1--
# Gaussian route section

 test no. 297 (neutral reference)

0,1
F
Cl,1,R1
 
R1=1.659096
 


--Link1--
# Gaussian route section

 test no. 298 (neutral reference)

0,1
C
S,1,CS
 
CS=1.54465
 


--Link1--
# Gaussian route section

 test no. 299 (neutral reference)

0 2
h


--Link1--
# Gaussian route section

 test no. 300 (neutral reference)

0 1
He


--Link1--
# Gaussian route section

 test no. 301 (neutral reference)

0 1
Ne


--Link1--
# Gaussian route section

 test no. 302 (neutral reference)

0 1
Ar


--Link1--
# Gaussian route section

 test no. 303 (neutral reference)

0,1
B
F,1,BF
F,1,BF,2,120.
F,1,BF,2,120.,3,180.,0

BF=1.3217603


--Link1--
# Gaussian route section

 test no. 304 (neutral reference)

0,1
B
X,1,1.
Cl,1,R2,2,90.
Cl,1,R2,2,90.,3,120.,0
Cl,1,R2,2,90.,3,-120.,0

R2=1.73535169


--Link1--
# Gaussian route section

 test no. 305 (neutral reference)

0 1
b1
b2 b1 rb2
f1 b2 rf1 b1 af1
f2 b2 rf1 b1 af1 f1 180.0
f3 b1 rf1 b2 af1 f1 -90.0
f4 b1 rf1 b2 af1 f3 180.0

 rb2=1.71325435
 rf1=1.32885073
 af1=121.46289252


--Link1--
# Gaussian route section

 test no. 306 (neutral reference)

0,1
C
O,1,R
X,1,1.000000,2,90.000000
O,1,R,3,90.000000,2,180.000000,0
 
R=1.178658
 


--Link1--
# Gaussian route section

 test no. 307 (neutral reference)

0,1
C,0.,0.,0.6046425986
F,0.,1.0362120858,-0.2015475329
F,0.,-1.0362120858,-0.2015475329


--Link1--
# Gaussian route section

 test no. 308 (neutral reference)

0,1
O
C,1,C-O
X,2,1.,1,90.
S,2,C-S,3,90.,1,180.,0

C-O=1.17875173
C-S=1.56529745


--Link1--
# Gaussian route section

 test no. 309 (neutral reference)

0,1
S
C,1,r1
X,2,1.,1,90.
S,2,r1,3,90.,1,180.,0

r1=1.561117


--Link1--
# Gaussian route section

 test no. 310 (neutral reference)

0,3
C
H,1,RCH
H,1,RCH,2,HCH
 
RCH=1.07726
HCH=131.60824
 


--Link1--
# Gaussian route section

 test no. 311 (neutral reference)

0,2
C
H,1,CH
H,1,CH,2,120.
H,1,CH,2,120.,3,180.,0
 
CH=1.07841


--Link1--
# Gaussian route section

 test no. 312 (neutral reference)

0,2
C
C,1,RCC
H,1,R1,2,A1
X,1,1.,2,X1,3,180.,0
H,1,R2,4,A2,2,90.,0
H,1,R2,4,A2,2,-90.,0
X,2,1.,1,X2,3,0.,0
H,2,R3,7,A3,1,90.,0
H,2,R3,7,A3,1,-90.,0

RCC=1.48909
R1=1.09953
R2=1.09308
R3=1.08194
A1=111.86147
X1=128.44047
A2=54.04632
X2=168.27343
A3=58.6218


--Link1--
# Gaussian route section

 test no. 313 (neutral reference)

0,1
X
C,1,R1
C,1,R2,2,90.
C,1,R2,2,90.,3,180.,0
H,2,R3,1,THETA1,3,90.,0
H,2,R3,1,THETA1,3,-90.,0
H,3,R4,1,THETA2,2,180.,0
H,4,R4,1,THETA2,2,180.,0

R1=1.357101
R2=0.650545
R3=1.090987
R4=1.078314
THETA1=123.24417
THETA2=149.968723


--Link1--
# Gaussian route section

 test no. 314 (neutral reference)

0,1
C
C,1,R1
X,1,1.,2,90.
C,1,R1,3,90.,2,180.,0
H,2,R2,1,THETA1,3,0.,0
H,2,R2,1,THETA1,3,180.,0
H,4,R2,1,THETA1,3,90.,0
H,4,R2,1,THETA1,3,-90.,0

R1=1.31119
R2=1.085658
THETA1=121.38851


--Link1--
# Gaussian route section

 test no. 315 (neutral reference)

0,2
C
C,1,R2
C,1,R2,2,A3
H,1,R4,2,A4,3,D4,0
H,2,R5,1,A5,3,D5,0
H,3,R5,1,A5,2,-D5,0
H,2,R7,1,A7,5,D7,0
H,2,R8,1,A8,5,D8,0
H,3,R8,1,A8,6,-D8,0
H,3,R7,1,A7,6,-D7,0

R2=1.49033165
R4=1.08516957
R5=1.09286156
R7=1.10094683
R8=1.09539938
A3=120.13968517
A4=118.3110287
A5=111.76275806
A7=111.82175366
A8=110.98680385
D4=159.33756206
D5=168.22095851
D7=120.2547795
D8=-120.81045823


--Link1--
# Gaussian route section

 test no. 316 (neutral reference)

0,1
X
C,1,r1
C,1,r1,2,60.
C,1,r1,3,60.,2,180.,0
C,1,r1,4,60.,3,180.,0
C,1,r1,5,60.,4,180.,0
C,1,r1,6,60.,5,180.,0
H,2,r2,3,120.,4,180.,0
H,3,r2,4,120.,5,180.,0
H,4,r2,5,120.,6,180.,0
H,5,r2,6,120.,7,180.,0
H,6,r2,7,120.,2,180.,0
H,7,r2,2,120.,3,180.,0

r1=1.395248
r2=1.087112


--Link1--
# Gaussian route section

 test no. 317 (neutral reference)

0,2
C
N,1,R
 
R=1.134799
 


--Link1--
# Gaussian route section

 test no. 318 (neutral reference)

0,2
C
O,1,CO
H,1,CH,2,HCO
 
CO=1.19084
CH=1.12352
HCO=123.36046
 


--Link1--
# Gaussian route section

 test no. 319 (neutral reference)

0,2
C
O,1,CO
H,2,OH,1,HOC
H,1,CH1,2,H1CO,3,PH1,0
H,1,CH2,2,H2CO,3,PH2,0

CO=1.37299
OH=0.970463
CH1=1.08564
CH2=1.080315
HOC=108.468963
H1CO=118.186589
H2CO=112.205845
PH1=30.987777
PH2=175.913146


--Link1--
# Gaussian route section

 test no. 320 (neutral reference)

0,2
C
O,1,CO
H,1,CH1,2,A1
X,1,1.,2,X1,3,180.,0
H,1,CH2,4,HCX,2,90.,0
H,1,CH2,4,HCX,2,-90.,0

CO=1.386016
CH1=1.100789
CH2=1.095895
A1=104.858641
X1=132.331861
HCX=55.511371


--Link1--
# Gaussian route section

 test no. 321 (neutral reference)

0,1
C
O,1,AB
H,1,AH3,2,H3AB
H,2,BH9,1,H9BA,3,180.,0
X,1,1.,2,BAH12,3,180.,0
H,1,AH1,5,H1AH2,2,90.,0
H,1,AH1,5,H1AH2,2,-90.,0
 
AB=1.42294
AH1=1.096734
AH3=1.089541
BH9=0.97
H1AH2=54.401488
BAH12=130.662232
H3AB=106.27799
H9BA=107.3899
 


--Link1--
# Gaussian route section

 test no. 322 (neutral reference)

0,1
C,0.,0.,-0.6354647547
F,0.,0.,0.7547497743
H,0.,1.0313867195,-0.9933198133
H,0.8932071002,-0.5156933598,-0.9933198133
H,-0.8932071002,-0.5156933598,-0.9933198133


--Link1--
# Gaussian route section

 test no. 323 (neutral reference)

0,1
C,0.,0.,-1.0288634511
S,0.,0.,0.5867064775
H,0.,-0.9240426315,-1.6070614668
H,0.,0.9240426315,-1.6070614668


--Link1--
# Gaussian route section

 test no. 324 (neutral reference)

0,2
C,0.1501678724,1.1321786049,-0.0004185993
S,-0.0487956645,-0.5830395807,0.0712161076
H,-0.2295003334,-0.7922102742,-1.2394278299
H,-0.231738287,1.699000651,-0.8364138427
H,0.3409620186,1.6287712855,0.9388955464


--Link1--
# Gaussian route section

 test no. 325 (neutral reference)

0,1
C
S,1,CS
H,2,SH,1,CSH
H,1,CHA,2,HACS,3,180.,0
X,1,1.,2,XCS,3,0.,0
H,1,CHB,5,HALF,2,90.,0
H,1,CHB,5,HALF,2,-90.,0
 
CS=1.814375
SH=1.340421
CHA=1.090218
CHB=1.089988
CSH=96.786305
HACS=106.624482
XCS=129.912446
HALF=54.944442
 


--Link1--
# Gaussian route section

 test no. 326 (neutral reference)

0,1
C
CL,1,CCl
H,1,CH,2,HCCl
H,1,CH,2,HCCl,3,120.,0
H,1,CH,2,HCCl,3,240.,0
 
CCl=1.77734
CH=1.08813
HCCl=108.92377
 


--Link1--
# Gaussian route section

 test no. 327 (neutral reference)

0,1
C
C,1,CC
O,2,CO,1,OCC
H,3,OH,2,HOC,1,180.,0
X,2,1.,1,XCC,3,180.,0
H,2,CH,5,A1,1,90.,0
H,2,CH,5,A1,1,-90.,0
H,1,CH3,2,H3CC,3,180.,0
X,1,1.,2,YCC,3,0.,0
H,1,CH4,9,A2,2,90.,0
H,1,CH4,9,A2,2,-90.,0

CC=1.511935
CO=1.42684
OCC=107.110536
OH=0.971324
HOC=107.676694
XCC=125.651319
CH=1.099284
A1=53.787159
CH3=1.093333
H3CC=110.681304
YCC=125.851982
CH4=1.091756
A2=54.235625


--Link1--
# Gaussian route section

 test no. 328 (neutral reference)

0,1
O
C,1,rco
H,2,rch2,1,aoch
C,2,rcc,1,aocc,3,180.,0
H,4,rch4a,2,accha,1,0.,0
H,4,rch4b,2,acchb,1,t1,0
H,4,rch4b,2,acchb,1,-t1,0

rco=1.222393
rch2=1.109092
rcc=1.501474
rch4a=1.09021
rch4b=1.094772
aoch=120.315024
aocc=124.328495
accha=109.802767
acchb=109.884403
t1=121.1628


--Link1--
# Gaussian route section

 test no. 329 (neutral reference)

0,1
C,0.3047330125,-1.0130847658,0.3483019696
O,0.3253578202,0.4059703275,0.3718755925
F,-0.5996483702,0.7665408536,-0.685382613
H,1.0015583442,-1.2846608375,1.1447553419
H,-0.6951034059,-1.3917304351,0.5718477672
H,0.6591197566,-1.3917304351,-0.6129761498


--Link1--
# Gaussian route section

 test no. 330 (neutral reference)

0,1
C,0,0.7397193908,0.7923340443,0.
S,0,0.,-0.8634739097,0.
C,0,-0.7397193908,0.7923340443,0.
H,0,1.2501420383,1.0768935058,-0.9139399461
H,0,1.2501420383,1.0768935058,0.9139399461
H,0,-1.2501420383,1.0768935058,0.9139399461
H,0,-1.2501420383,1.0768935058,-0.9139399461


--Link1--
# Gaussian route section

 test no. 331 (neutral reference)

0,1
N,0,0.,0.,1.8758746665
C,0,0.,0.,0.6905725189
C,0,0.,0.,-0.6905725189
N,0,0.,0.,-1.8758746665


--Link1--
# Gaussian route section

 test no. 332 (neutral reference)

0,1
O
X,1,OX
C,2,XC,1,90.
C,2,XC,1,90.,3,180.,0
X,2,XY,3,90.,1,180.,0
C,5,YC,2,90.,3,0.,0
C,5,YC,2,90.,3,180.,0
H,3,CH,1,HCO,2,180.,0
H,4,CH,1,HCO,2,180.,0
H,6,CHP,5,HCY,2,180.,0
H,7,CHP,5,HCY,2,180.,0

OX=0.8153
XC=1.0947
XY=1.3102
YC=0.7132
CH=1.0791
HCO=115.5346
CHP=1.0807
HCY=127.4826


--Link1--
# Gaussian route section

 test no. 333 (neutral reference)

0,1
H
N,1,NH
X,2,1.,1,90.
X,2,NX,3,90.,1,180.,0
C,4,XC,2,90.,3,0.,0
C,4,XC,2,90.,3,180.,0
X,4,XY,5,90.,2,180.,0
C,7,YC,4,90.,5,0.,0
C,7,YC,4,90.,5,180.,0
H,5,CH2,2,H2CC,1,0.,0
H,6,CH2,2,H2CC,1,0.,0
H,8,CH3,5,H3CC,2,180.,0
H,9,CH3,6,H3CC,2,180.,0

NH=1.010612
NX=0.785119
XC=1.124516
XY=1.317372
YC=0.708407
CH2=1.080628
CH3=1.081529
H2CC=121.228673
H3CC=125.605512


--Link1--
# Gaussian route section

 test no. 334 (neutral reference)

0,1
C            .000000     .937146     .000000
C          -1.205853     .234638     .000000
C          -1.192040   -1.160372     .000000
C            .016134   -1.854562     .000000
C           1.217058   -1.141800     .000000
C           1.215222     .249837     .000000
O            .062735    2.309303     .000000
H           -.845703    2.658414     .000000
H          -2.152618     .773041     .000000
H          -2.134427   -1.702203     .000000
H            .023244   -2.940753     .000000
H           2.165461   -1.673046     .000000
H           2.139030     .820810     .000000


 


--Link1--
# Gaussian route section

 test no. 335 (neutral reference)

0,1
C           -.006731     .934766     .000000
C            .006654     .221924    1.205747
C            .006654     .221924   -1.205747
C            .006654   -1.170616    1.202473
C            .006654   -1.170616   -1.202473
C            .010503   -1.877232     .000000
N            .064161    2.337919     .000000
H           -.340044    2.758633    -.830402
H           -.340044    2.758633     .830402
H            .010543   -1.705214    2.149344
H            .010543   -1.705214   -2.149344
H            .009977   -2.963545     .000000
H            .008788     .765189    2.149139
H            .008788     .765189   -2.149139


 


--Link1--
# Gaussian route section

 test no. 336 (neutral reference)

0,1
C           -.009688     .912760     .000000
C           -.006861     .195983    1.201550
C           -.006861     .195983   -1.201550
C           -.006861   -1.198328    1.204953
C           -.006861   -1.198328   -1.204953
C           -.004765   -1.900643     .000000
C            .029546    2.417694     .000000
H           1.060813    2.786438     .000000
H           -.467164    2.824939    -.884877
H           -.467164    2.824939     .884877
H           -.009740   -1.736697    2.149654
H           -.009740   -1.736697   -2.149654
H           -.007487   -2.987617     .000000
H           -.012712     .736985    2.146302
H           -.012712     .736985   -2.146302
 


--Link1--
# Gaussian route section

 test no. 337 (neutral reference)

0,1
B,0.,0.7293442267,-0.1146731756
B,0.,-0.7293442267,-0.1146731756
H,-0.9031403146,0.,0.5487291353
H,0.9031403146,0.,0.5487291353
H,0.,1.8970299101,0.0246367429
H,0.,-1.8970299101,0.0246367429


--Link1--
# Gaussian route section

 test no. 338 (neutral reference)

0,3
N
H,1,RNH
 
RNH=1.03943
 


--Link1--
# Gaussian route section

 test no. 339 (neutral reference)

0,2
N
H,1,RBH
H,1,RBH,2,HBH
 
RBH=1.02805
HBH=103.337613
 


--Link1--
# Gaussian route section

 test no. 340 (neutral reference)

0,1
N,-0.0097503312,-0.6329723473,0.
N,0.0097503312,0.6329723473,0.
H,0.9846714361,-0.9239835266,0.
H,-0.9846714361,0.9239835266,0.


--Link1--
# Gaussian route section

 test no. 341 (neutral reference)

0,2
N,0.0904471413,0.5962681249,-0.0144103261
N,-0.0088147792,-0.7461257086,0.1141899755
H,-0.1958496451,-1.0942959019,-0.832306088
H,0.056646305,1.070928324,0.878834993
H,-0.4322231945,1.072370664,-0.7449864505


--Link1--
# Gaussian route section

 test no. 342 (neutral reference)

0,1
O,0.061910443,0.7144527406,0.
F,0.0458681471,-0.7291372764,0.
H,-0.9080968683,0.8466135626,0.


--Link1--
# Gaussian route section

 test no. 343 (neutral reference)

0,1
Si
X,1,1.
H,1,R,2,A
H,1,R,2,A,3,180.,0
 
R=1.5186
A=46.2476
  


--Link1--
# Gaussian route section

 test no. 344 (neutral reference)

0,2
Si
X,1,1.
H,1,R,2,BETA
H,1,R,2,BETA,3,120.,0
H,1,R,2,BETA,3,-120.,0
 
R=1.482999
BETA=107.638334
 


--Link1--
# Gaussian route section

 test no. 345 (neutral reference)

0,1
Si,0.,-1.1009026308,-0.0510682558
Si,0.,1.1009026308,-0.0510682558
H,0.9902242649,0.,0.7149555806
H,-0.9902242649,0.,0.7149555806


--Link1--
# Gaussian route section

 test no. 346 (neutral reference)

0,1
Si,-0.1108746746,-1.0761965087,0.
Si,0.1108746746,1.0761965087,0.
H,0.2099595758,-1.8297050864,-1.2353066113
H,0.2099595758,-1.8297050864,1.2353066113
H,-0.2099595758,1.8297050864,-1.2353066113
H,-0.2099595758,1.8297050864,1.2353066113


--Link1--
# Gaussian route section

 test no. 347 (neutral reference)

0,2
Si,-0.0375788473,0.,-1.1175158993
Si,-0.0322494952,0.,1.2081106692
H,1.3376450121,0.,-1.6851942595
H,-0.7495596893,-1.2086719113,-1.6063585938
H,-0.7495596893,1.2086719113,-1.6063585938
H,0.5695355805,1.2165144182,1.8147923343
H,0.5695355805,-1.2165144182,1.8147923343


--Link1--
# Gaussian route section

 test no. 348 (neutral reference)

0,1
Si
Si,1,R
H,1,SIH,2,SICC
H,1,SIH,2,SICC,3,120.,0
H,1,SIH,2,SICC,3,-120.,0
H,2,SIH,1,SICC,3,180.,0
H,2,SIH,1,SICC,6,120.,0
H,2,SIH,1,SICC,6,-120.,0
 
SICC=110.406422
SIH=1.486579
R=2.335367
 




==> anc/g3ip.txt <==
# Gaussian route section

 test no. 263

 +1 1
li


--Link1--
# Gaussian route section

 test no. 264

 +1 2
be


--Link1--
# Gaussian route section

 test no. 265

 +1 1
B


--Link1--
# Gaussian route section

 test no. 266

 +1 2
C


--Link1--
# Gaussian route section

 test no. 267

 +1 3
N


--Link1--
# Gaussian route section

 test no. 268

 +1 4
O


--Link1--
# Gaussian route section

 test no. 269

 +1 3
F


--Link1--
# Gaussian route section

 test no. 270

 +1 1
na


--Link1--
# Gaussian route section

 test no. 271

 +1 2
mg


--Link1--
# Gaussian route section

 test no. 272

 +1 1
Al


--Link1--
# Gaussian route section

 test no. 273

 +1 2
Si


--Link1--
# Gaussian route section

 test no. 274

 +1 3
P


--Link1--
# Gaussian route section

 test no. 275

 +1 4
S


--Link1--
# Gaussian route section

 test no. 276

 +1 3
Cl


--Link1--
# Gaussian route section

 test no. 277

1,2
C
X,1,1.
H,1,CH,2,HCX
H,1,CH,2,HCX,3,180.,0
H,1,CHP,2,HPCX,3,90.,0
H,1,CHP,2,HPCX,3,-90.,0
 
CH=1.173292
CHP=1.083863
HCX=29.280619
HPCX=118.269863
 


--Link1--
# Gaussian route section

 test no. 278

1,2
N
H,1,RNH
H,1,RNH,2,120.
H,1,RNH,2,120.,3,180.,0
 
RNH=1.025985
 


--Link1--
# Gaussian route section

 test no. 279

1,3
H
O,1,R
 
R=1.034581
 


--Link1--
# Gaussian route section

 test no. 280

1,2
O
H,1,R
H,1,R,2,A
 
R=1.010335
A=109.95753
 


--Link1--
# Gaussian route section

 test no. 281

1,2
F
H,1,R
 
R=1.029648
 


--Link1--
# Gaussian route section

 test no. 282

1,2
Si
X,1,1.
H,1,R1,2,HALF1
H,1,R1,2,HALF1,3,180.,0
X,1,1.,2,90.,3,90.,0
X,1,1.,5,THETA,2,180.,0
H,1,R3,6,HALF3,5,0.,0
H,1,R4,6,HALF3,7,180.,0
 
R1=1.47014
R3=1.890457
R4=1.83514
HALF1=60.633314
THETA=10.35464
HALF3=11.861807
 


--Link1--
# Gaussian route section

 test no. 283

1,2
P
H,1,1.42
 


--Link1--
# Gaussian route section

 test no. 284

1,1
P
H,1,R1
H,1,R1,2,A
 
R1=1.415438
A=93.410417
 


--Link1--
# Gaussian route section

 test no. 285

1,2
P
X,1,RX
H,1,R1,2,A
H,1,R1,2,A,3,120.,0
H,1,R1,2,A,3,-120.,0
 
RX=1.
R1=1.395097
A=105.295842
 


--Link1--
# Gaussian route section

 test no. 286

1,3
S
H,1,R1
 
R1=1.356664
 


--Link1--
# Gaussian route section

 test no. 287

1,2
S
H,1,R1
H,1,R1,2,A
 
R1=1.350793
A=94.724008
 


--Link1--
# Gaussian route section

 test no. 288

1,2
Cl
H,1,R
 
R=1.3098


--Link1--
# Gaussian route section

 test no. 289

1,2
H
C,1,CH
X,2,1.,1,90.
C,2,CC,3,90.,1,180.,0
X,4,CC,2,90.,3,180.,0
H,4,CH,5,90.,2,180.,0
 
CH=1.081382
CC=1.257817
 


--Link1--
# Gaussian route section

 test no. 290

1,2
C
C,1,CC
H,1,CH,2,HCC
H,1,CH,2,HCC,3,180.,0
H,2,CH,1,HCC,3,180.,0
H,2,CH,1,HCC,5,180.,0
 
CC=1.41632
CH=1.08624
HCC=120.67794
 


--Link1--
# Gaussian route section

 test no. 291

1,2
C
O,1,R
 
R=1.102565
 


--Link1--
# Gaussian route section

 test no. 292

1,2
N
N,1,NN
 
NN=1.146572
 


--Link1--
# Gaussian route section

 test no. 293

1,2
O
O,1,OO
 
OO=1.186898
 


--Link1--
# Gaussian route section

 test no. 294

1,2
P
P,1,R1
 
R1=2.009857
 



14 15


--Link1--
# Gaussian route section

 test no. 295

1,2
S
S,1,R1
 
R1=1.86912
 


--Link1--
# Gaussian route section

 test no. 296

1,2
Cl
Cl,1,R1
 
R1=1.928097
 


--Link1--
# Gaussian route section

 test no. 297

1,2
Cl
F,1,r
 
r=1.5548
 


--Link1--
# Gaussian route section

 test no. 298

1,2
C
S,1,R1
 
R1=1.458781
 


--Link1--
# Gaussian route section

 test no. 299

0 2
h


--Link1--
# Gaussian route section

 test no. 300

1 2
he


--Link1--
# Gaussian route section

 test no. 301

1 2
ne


--Link1--
# Gaussian route section

 test no. 302

1 2
ar


--Link1--
# Gaussian route section

 test no. 303

1,2
B
F,1,rf1
F,1,rf2,2,af2
F,1,rf2,2,af2,3,180.,0

rf1=1.72487052
rf2=1.25866836
af2=105.39286692




15 16


--Link1--
# Gaussian route section

 test no. 304

1,2
B,0.,0.,0.1889504232
Cl,0.,0.,1.8495370995
Cl,0.,-1.3380891405,-0.9525553767
Cl,0.,1.3380891405,-0.9525553767


--Link1--
# Gaussian route section

 test no. 305

1 2
b1
b2 b1 rb2
f1 b2 rf1 b1 af1
f2 b2 rf1 b1 af1 f1 180.0
f3 b1 rf1 b2 af1 f1 -90.0
f4 b1 rf1 b2 af1 f3 180.0

 rb2=2.0381236
 rf1=1.27804915
 af1=110.37131933


--Link1--
# Gaussian route section

 test no. 306

1,2
C,0.,0.,0.
O,0.,0.,1.173445818
O,0.,0.,-1.173445818


--Link1--
# Gaussian route section

 test no. 307

1,2
C,0.,0.,0.4268502944
F,0.,1.090296739,-0.1422834315
F,0.,-1.090296739,-0.1422834315


--Link1--
# Gaussian route section

 test no. 308

1,2
O,0.,0.,-1.7223996133
C,0.,0.,-0.5965270391
S,0.,0.,1.0848974463


--Link1--
# Gaussian route section

 test no. 309

1,2
S,0.,0.,1.5450079258
C,0.,0.,0.
S,0.,0.,-1.5450079258


--Link1--
# Gaussian route section

 test no. 310

1,2
C,0.,0.,0.0939081204
H,0.,1.0233167222,-0.2817243612
H,0.,-1.0233167222,-0.2817243612


--Link1--
# Gaussian route section

 test no. 311

1,1
C,0.,0.,0.
H,0.,1.0882761766,0.
H,0.9424748153,-0.5441380883,0.
H,-0.9424748153,-0.5441380883,0.


--Link1--
# Gaussian route section

 test no. 312

1,1
C,0.,0.6901956019,-0.0624748718
C,0.,-0.6901956019,-0.0624748718
H,0.,0.,1.0446904022
H,0.9357013131,1.2448265409,-0.0737479852
H,-0.9357013131,1.2448265409,-0.0737479852
H,-0.9357013131,-1.2448265409,-0.0737479852
H,0.9357013131,-1.2448265409,-0.0737479852


--Link1--
# Gaussian route section

 test no. 313

1,2
C,0.,0.,0.8033871929
C,0.,-0.6829660176,-0.4725424374
C,0.,0.6829660176,-0.4725424374
H,0.900707184,0.,1.4551498694
H,-0.900707184,0.,1.4551498694
H,0.,-1.6126400929,-1.0300568236
H,0.,1.6126400929,-1.0300568236


--Link1--
# Gaussian route section

 test no. 314

1,2
C
X,1,1.
C,1,rc2,2,ac2
C,1,rc2,2,ac2,3,180.,0
H,3,rh1,1,ah1,2,th1,0
H,3,rh2,1,ah2,5,th2,0
H,4,rh1,1,ah1,2,th1,0
H,4,rh2,1,ah2,7,th2,0

rc2=1.31169643
ac2=90.00
rh1=1.09192529
ah1=121.04440669
th1=-25.51889885
rh2=1.09192318
ah2=121.04811757
th2=180.0


--Link1--
# Gaussian route section

 test no. 315

 1 1
 C,0,0.,0.,0.4623864109
 H,0,0.,0.,1.5550871402
 C,0,0.0180818843,-1.2772433174,-0.1962994228
 C,0,-0.0180818843,1.2772433174,-0.1962994228
 H,0,-1.0461035533,-1.5947331891,-0.0724728728
 H,0,1.0461035533,1.5947331891,-0.0724728728
 H,0,0.2356114707,-1.2416249646,-1.2631239979
 H,0,-0.2356114707,1.2416249646,-1.2631239979
 H,0,0.5861793836,-2.0370119226,0.3486906044
 H,0,-0.5861793836,2.0370119226,0.3486906044


--Link1--
# Gaussian route section

 test no. 316

1 2
x1
x2 x1 rx2
x3 x1 1.0 x2 90.0
x4 x2 1.0 x1 90.0 x3 0.0
c1 x1 rc1 x3 90.0 x2 180.0
c2 x2 rc1 x4 90.0 x1 180.0
c3 x1 rc3 x3 90.0 x2 -90.0
c4 x1 rc3 x3 90.0 x2 90.0
c5 x2 rc3 x4 90.0 x1 90.0
c6 x2 rc3 x4 90.0 x1 -90.0
x5 c1 1.0 x1 90.0 x3 0.0
x6 c2 1.0 x2 90.0 x4 0.0
h1 c1 rh1 x5 90.0 x1 180.0
h2 c2 rh1 x6 90.0 x2 180.0
h3 c3 rh3 c1 ah3 c4 180.0
h4 c4 rh3 c1 ah3 c3 180.0
h5 c5 rh3 c2 ah3 c6 180.0
h6 c6 rh3 c2 ah3 c5 180.0

 rx2=1.37356769
 rc1=0.69395173
 rc3=1.2465962
 rh1=1.08721462
 rh3=1.08541926
 ah3=119.58601589




20 21


--Link1--
# Gaussian route section

 test no. 317

1,1
C,0.,0.,-0.6573268566
N,0.,0.,0.5634230199


--Link1--
# Gaussian route section

 test no. 318

1,1
C,0.,0.,-0.5299765863
O,0.,0.,0.6005650635
H,0.,0.,-1.6246609903


--Link1--
# Gaussian route section

 test no. 319

1,1
C,0.0420279647,0.6293969201,0.
O,0.0569440874,-0.6266016891,0.
H,-0.8908362225,1.193086321,0.
H,1.0190199632,1.1056700463,0.
H,-0.8359042279,-1.0623243749,0.


--Link1--
# Gaussian route section

 test no. 320

1,3
C,0.,0.,-0.5538876559
O,0.,0.,0.7548542055
H,0.,-1.0628396673,-0.9051692361
H,-0.920446152,0.5314198337,-0.9051692361
H,0.920446152,0.5314198337,-0.9051692361


--Link1--
# Gaussian route section

 test no. 321

1,2
C,-0.6584699515,0.0428678897,-0.0188990841
O,0.7134546688,-0.1290850968,-0.0114819022
H,-1.0843147559,-0.7732559361,-0.615367583
H,1.2330166472,0.7225088458,0.0316460342
H,-0.9247335991,-0.2290459918,1.0420145315
H,-0.9807859332,1.0552665184,-0.2530432608


--Link1--
# Gaussian route section

 test no. 322

1,2
C,0.0176606597,0.5961782768,0.
F,0.0569644631,-0.7170008936,0.
H,-1.1780163594,0.820060459,0.
H,0.2796861166,1.027938961,0.9771286634
H,0.2796861166,1.027938961,-0.9771286634


--Link1--
# Gaussian route section

 test no. 323

1,2
C,0.,0.,-1.0062369204
S,0.,0.,0.5736648889
H,0.,-0.9384514638,-1.5706083501
H,0.,0.9384514638,-1.5706083501


--Link1--
# Gaussian route section

 test no. 324

1,1
C,0.0449199106,1.0651823544,0.
S,0.0543292021,-0.5533391828,0.
H,-1.2762987794,-0.7642799111,0.
H,-0.8692119901,1.6536326075,0.
H,1.006724072,1.5729801024,0.


--Link1--
# Gaussian route section

 test no. 325

1,2
C,-0.0465111567,1.1353209186,0.
S,-0.0550898371,-0.6508642732,0.
H,-1.0803965694,1.4774268707,0.
H,1.2778216777,-0.8582643998,0.
H,0.4815396127,1.4913701943,0.8915851529
H,0.4815396127,1.4913701943,-0.8915851529


--Link1--
# Gaussian route section

 test no. 326

1 2
c1
cl1 c1 rcl1
h1 c1 rh1 cl1 ah1
h2 c1 rh2 cl1 ah2 h1 th2
h3 c1 rh2 cl1 ah2 h1 -th2

 rcl1=1.76344369
 rh1=1.10584465
 ah1=103.67135024
 rh2=1.08997842
 ah2=108.51759912
 th2=116.81560895


--Link1--
# Gaussian route section

 test no. 327

1,2
 C,0,-1.2775550963,-0.3544809274,0.1306482687
 C,0,0.1774595866,0.6258768995,-0.029147544
 O,0,1.1643400389,-0.2547231193,-0.2049534025
 H,0,-2.028032933,0.4338528575,0.1834549601
 H,0,1.6201197344,-0.4947205791,0.6373209244
 H,0,-1.2984546212,-0.956061475,-0.773524674
 H,0,-1.1309742654,-0.9127950561,1.051473667
 H,0,-0.0575130525,1.1350564569,-0.9644992379
 H,0,0.1807078847,1.204076918,0.8963972322


--Link1--
# Gaussian route section

 test no. 328

1,2
O,1.2083668227,0.3223977036,0.
C,0.,0.4642931468,0.
H,-0.3403841134,1.5190899729,0.
C,-0.9532702715,-0.6848258033,0.
H,-0.4329725517,-1.6407318404,0.
H,-1.5869781437,-0.567171911,0.8874520744
H,-1.5869781437,-0.567171911,-0.8874520744


--Link1--
# Gaussian route section

 test no. 329

1,2
C,0.2860176722,-1.0713786247,0.3035316024
O,0.2957902668,0.3725711371,0.3139026094
F,-0.5470934691,0.8356760755,-0.5805940453
H,1.0126426239,-1.3248651856,1.0746505134
H,-0.7452205698,-1.3742584211,0.5306888925
H,0.5739909998,-1.3742584211,-0.7124034885


--Link1--
# Gaussian route section

 test no. 330

1,2
C,0.,-0.7337684886,-0.8092713328
S,0.,0.,0.8636067733
C,0.,0.7337684886,-0.8092713328
H,-0.9210465828,-1.2725197156,-1.0266130949
H,0.9210465828,-1.2725197156,-1.0266130949
H,0.9210465828,1.2725197156,-1.0266130949
H,-0.9210465828,1.2725197156,-1.0266130949


--Link1--
# Gaussian route section

 test no. 331

1 2
c1
c2 c1 rc2
x1 c1 1.0 c2 90.0
x2 c2 1.0 c1 90.0 x1 0.0
n1 c1 rn1 x1 90.0 c2 180.0
n2 c2 rn1 x2 90.0 c1 180.0

rc2=1.3397
rn1=1.1847




11 13


--Link1--
# Gaussian route section

 test no. 332

1 2
o1
c1 o1 rc1
c2 o1 rc1 c1 ac2
c3 c1 rc3 o1 ac3 c2 0.0
c4 c2 rc3 o1 ac3 c1 0.0
h1 c1 rh1 o1 ah1 c2 180.0
h2 c2 rh1 o1 ah1 c1 180.0
h3 c3 rh3 c1 ah3 o1 180.0
h4 c4 rh3 c2 ah3 o1 180.0

rc1=1.34662106
ac2=106.66313874
rc3=1.41732016
ac3=110.61358416
rh1=1.08331891
ah1=116.10982986
rh3=1.08244764
ah3=125.29634789


--Link1--
# Gaussian route section

 test no. 333

1 2
H
N,1,NH
X,2,1.,1,90.
X,2,NX,3,90.,1,180.,0
C,4,XC,2,90.,3,0.,0
C,4,XC,2,90.,3,180.,0
X,4,XY,5,90.,2,180.,0
C,7,YC,4,90.,5,0.,0
C,7,YC,4,90.,5,180.,0
H,5,CH2,2,H2CC,1,0.,0
H,6,CH2,2,H2CC,1,0.,0
H,8,CH3,5,H3CC,2,180.,0
H,9,CH3,6,H3CC,2,180.,0

NH=1.01807805
NX=0.78659839
XC=1.10768558
XY=1.36665188
YC=0.68721929
CH2=1.08317696
CH3=1.08178701
H2CC=121.67405063
H3CC=124.86839832


--Link1--
# Gaussian route section

 test no. 334

1,2
C           0.000000    0.924955    0.000000
C           1.245986    0.267360    0.000000
C           1.252098   -1.079683    0.000000
C           0.015597   -1.813970    0.000000
C          -1.218474   -1.158245    0.000000
C          -1.231635    0.192873    0.000000
O          -0.151247    2.244664    0.000000
H           0.710171    2.715464    0.000000
H           2.175002    0.831022    0.000000
H           2.185426   -1.634931    0.000000
H           0.054326   -2.899632    0.000000
H          -2.139405   -1.730961    0.000000
H          -2.156979    0.761984    0.000000


 


--Link1--
# Gaussian route section

 test no. 335

1,2
C           0.000000    0.000000    0.922742
C           0.000000    1.238655    0.208740
C           0.000000   -1.238655    0.208740
C           0.000000    1.226066   -1.136641
C           0.000000   -1.226066   -1.136641
C           0.000000    0.000000   -1.831117
N           0.000000    0.000000    2.255882
H           0.000000   -0.863947    2.789041
H           0.000000    0.863947    2.789041
H           0.000000    2.155387   -1.696562
H           0.000000   -2.155387   -1.696562
H           0.000000    0.000000   -2.916405
H           0.000000    2.173114    0.762667
H           0.000000   -2.173114    0.762667


--Link1--
# Gaussian route section

 test no. 336

1,2
C          -0.029360   -1.876039    0.000000
C           0.000000    0.910358    0.000000
C           1.211105    0.136207    0.000000
C          -1.242714    0.235177    0.000000
C          -1.276106   -1.139100    0.000000
C           1.205175   -1.222169    0.000000
H           2.158718    0.671156    0.000000
H          -2.166653    0.805724    0.000000
H          -2.212343   -1.688868    0.000000
H           2.126599   -1.794367    0.000000
H          -0.066116   -2.962900    0.000000
C           0.091089    2.392925    0.000000
H          -0.892442    2.863214    0.000000
H           0.648550    2.740942    0.878940
H           0.648550    2.740942   -0.878940


--Link1--
# Gaussian route section

 test no. 337

1,2
B,0.,0.7687970007,-0.0473555764
B,0.,-0.7687970007,-0.0473555764
H,-1.008552778,0.,0.3108685383
H,1.008552778,0.,0.3108685383
H,0.,1.9403762853,-0.074090656
H,0.,-1.9403762853,-0.074090656


--Link1--
# Gaussian route section

 test no. 338

1,2
N,0.,0.,0.1329531619
H,0.,0.,-0.9306721335


--Link1--
# Gaussian route section

 test no. 339

1,3
N,-0.0553363346,0.,-0.0142215302
H,-0.0554498966,0.,1.0191350901
H,0.4428042388,0.,-0.9195843784


--Link1--
# Gaussian route section

 test no. 340

1,2
N,-0.0000496854,0.,-0.5929089648
N,0.0000496854,0.,0.5929089648
H,0.8709666449,0.,-1.1697713576
H,-0.8709666449,0.,1.1697713576


--Link1--
# Gaussian route section

 test no. 341

1,1
N,0.0463911404,-0.5427054964,0.
N,0.0606244589,0.6967826901,0.
H,-0.8062257153,-1.13004319,0.
H,0.9624889467,-1.0171535653,0.
H,-0.9053724265,1.0686563996,0.


--Link1--
# Gaussian route section

 test no. 342

1,2
O,0.0673227233,0.6283692236,0.
F,0.0426313615,-0.6575446511,0.
H,-0.9222640401,0.890948071,0.


--Link1--
# Gaussian route section

 test no. 343

1,2
Si,0.,0.,0.0923247129
H,0.,1.2808486794,-0.6462729904
H,0.,-1.2808486794,-0.6462729904


--Link1--
# Gaussian route section

 test no. 344

1 1
 Si,0,0.,0.,0.0000012831
 H,0,1.4648461218,0.,-0.000005988
 H,0,-0.7324230609,-1.2685939541,-0.000005988
 H,0,-0.7324230609,1.2685939541,-0.000005988


--Link1--
# Gaussian route section

 test no. 345

1,2
Si,0.,-1.1073475367,-0.0530362334
Si,0.,1.1073475367,-0.0530362334
H,0.9843653163,0.,0.7425072681
H,-0.9843653163,0.,0.7425072681


--Link1--
# Gaussian route section

 test no. 346

1,2
Si,0.,0.,1.1163446788
Si,0.,0.,-1.1163446788
H,0.,1.273347069,1.8491034362
H,0.,-1.273347069,1.8491034362
H,0.,1.273347069,-1.8491034362
H,0.,-1.273347069,-1.8491034362


--Link1--
# Gaussian route section

 test no. 347

1,1
Si,-0.0052047938,0.,-1.1673353499
Si,-0.0013982163,0.,1.2016963095
H,1.4435495916,0.,-1.4595664222
H,-0.6992294627,-1.2461070581,-1.5364138871
H,-0.6992294627,1.2461070581,-1.5364138871
H,0.0236757376,1.2233885911,2.0256703808
H,0.0236757376,-1.2233885911,2.0256703808


--Link1--
# Gaussian route section

 test no. 348

1,2
Si,0.,0.,1.3294415745
Si,0.,0.,-1.3294415745
H,0.,1.4553248734,1.5427750332
H,0.,-1.4553248734,-1.5427750332
H,-1.2603483111,-0.7276624367,1.5427750332
H,1.2603483111,-0.7276624367,1.5427750332
H,-1.2603483111,0.7276624367,-1.5427750332
H,1.2603483111,0.7276624367,-1.5427750332




==> anc/xclib.F.global.patch <==
--- xclib.F	2012-03-26 16:30:38.809587000 -0700
+++ xclib.global.F	2012-03-26 16:31:20.610378000 -0700
@@ -1362,12 +1362,12 @@
       EX_=-CX(IFLG)/RS
 
 !     RMU is the Thomas Fermi vector supplied in A, RS in a.u.
-      RHO = 3/(4._q*PI)/(RS*AUTOA)**3
-!      QF_GLOBAL=RMU**2*AUTOA*PI/4
-!      A=RMU/QF_GLOBAL
+      RHO = 3/(4._q*PI)/(RS)**3
+      QF_GLOBAL=RMU**2*PI/4
+      A=RMU/QF_GLOBAL
 
-      QF_LOCAL=(3._q*PI*PI*RHO)**(1._q/3._q)
-      A=RMU/QF_LOCAL
+!      QF_LOCAL=(3._q*PI*PI*RHO)**(1._q/3._q)
+!      A=RMU/QF_LOCAL
 
       FRAC = 1 - (4._q/3._q) * A * ATAN(2._q/A) &
            & - (A*A/6._q) * ( 1._q - ( A*A/4._q  + 3._q) * LOG(1 + (4._q/(A*A) )))
@@ -1387,19 +1387,19 @@
       DATA CX/0.9163305865663_q,1.1545041946774_q/
       VX_=-CX(IFLG)/RS
 
-      RHO = 3/(4._q*PI)/(RS*AUTOA)**3
-!      QF_GLOBAL=RMU**2*AUTOA*PI/4
-!      A=RMU/QF_GLOBAL
-!      FRAC = 1 - (4._q/3._q) * A * ATAN(2._q/A) &
-!           & - (A*A/6._q) * ( 1._q - ( A*A/4._q  + 3._q) * LOG(1 + (4._q/(A*A) )))
+      RHO = 3/(4._q*PI)/(RS)**3
+      QF_GLOBAL=RMU**2*PI/4
+      A=RMU/QF_GLOBAL
+      FRAC = 1 - (4._q/3._q) * A * ATAN(2._q/A) &
+           & - (A*A/6._q) * ( 1._q - ( A*A/4._q  + 3._q) * LOG(1 + (4._q/(A*A) )))
 !      VX_SX=VX_*FRAC
 
-      QF_LOCAL=(3._q*PI*PI*RHO)**(1._q/3._q)
-      A=RMU/QF_LOCAL
+!      QF_LOCAL=(3._q*PI*PI*RHO)**(1._q/3._q)
+!      A=RMU/QF_LOCAL
 
-      FRAC = 1 + (1._q/2._q) * A*A - (1._q/8._q) * LOG( 1 + (4._q/(A*A) )) * A*A*A*A &
-           &  - (1._q/2._q) * LOG( 1 + (4._q/(A*A))) *A*A
-      VX_SX=EX_SX(RS,RMU,IFLG)+(1._q/4._q)*VX_*FRAC
+!      FRAC = 1 + (1._q/2._q) * A*A - (1._q/8._q) * LOG( 1 + (4._q/(A*A) )) * A*A*A*A &
+!           &  - (1._q/2._q) * LOG( 1 + (4._q/(A*A))) *A*A
+      VX_SX=EX_SX(RS,RMU,IFLG)+(1._q/3._q)*VX_*FRAC
 
 
       RETURN
@@ -2211,7 +2211,7 @@
          IF (LDASCREEN==0) THEN
             EX_MOD=EX_MOD*LDAX
          ELSE IF (LUSE_THOMAS_FERMI) THEN
-            EX_MOD=EX_MOD-EX_SX(RS,LDASCREEN,IFLG)*(1-LDAX)
+            EX_MOD=EX_MOD-EX_SX(RS,LDASCREEN*AUTOA,IFLG)*(1-LDAX)
          ELSE IF (LUSE_LONGRANGE_HF) THEN
          ! Iann Gerber: use EX_SR (for LDAX=0, i.e. AEXX=1)
 !            EX_MOD=(1-LDAX)*EX(RS,IFLG,.FALSE.)-(EX_MOD-EX_SR(RS,LDASCREEN*AUTOA,IFLG))*(1-LDAX)


==> anc/xclib.F.local.patch <==
--- xclib.F	2012-03-26 16:30:38.809587000 -0700
+++ xclib.local.F	2012-03-26 16:31:15.585264000 -0700
@@ -1362,8 +1362,8 @@
       EX_=-CX(IFLG)/RS
 
 !     RMU is the Thomas Fermi vector supplied in A, RS in a.u.
-      RHO = 3/(4._q*PI)/(RS*AUTOA)**3
-!      QF_GLOBAL=RMU**2*AUTOA*PI/4
+      RHO = 3/(4._q*PI)/(RS)**3
+!      QF_GLOBAL=RMU**2*PI/4
 !      A=RMU/QF_GLOBAL
 
       QF_LOCAL=(3._q*PI*PI*RHO)**(1._q/3._q)
@@ -1387,8 +1387,8 @@
       DATA CX/0.9163305865663_q,1.1545041946774_q/
       VX_=-CX(IFLG)/RS
 
-      RHO = 3/(4._q*PI)/(RS*AUTOA)**3
-!      QF_GLOBAL=RMU**2*AUTOA*PI/4
+      RHO = 3/(4._q*PI)/(RS)**3
+!      QF_GLOBAL=RMU**2*PI/4
 !      A=RMU/QF_GLOBAL
 !      FRAC = 1 - (4._q/3._q) * A * ATAN(2._q/A) &
 !           & - (A*A/6._q) * ( 1._q - ( A*A/4._q  + 3._q) * LOG(1 + (4._q/(A*A) )))
@@ -1399,7 +1399,7 @@
 
       FRAC = 1 + (1._q/2._q) * A*A - (1._q/8._q) * LOG( 1 + (4._q/(A*A) )) * A*A*A*A &
            &  - (1._q/2._q) * LOG( 1 + (4._q/(A*A))) *A*A
-      VX_SX=EX_SX(RS,RMU,IFLG)+(1._q/4._q)*VX_*FRAC
+      VX_SX=EX_SX(RS,RMU,IFLG)+(1._q/3._q)*VX_*FRAC
 
 
       RETURN
@@ -2211,7 +2211,7 @@
          IF (LDASCREEN==0) THEN
             EX_MOD=EX_MOD*LDAX
          ELSE IF (LUSE_THOMAS_FERMI) THEN
-            EX_MOD=EX_MOD-EX_SX(RS,LDASCREEN,IFLG)*(1-LDAX)
+            EX_MOD=EX_MOD-EX_SX(RS,LDASCREEN*AUTOA,IFLG)*(1-LDAX)
          ELSE IF (LUSE_LONGRANGE_HF) THEN
          ! Iann Gerber: use EX_SR (for LDAX=0, i.e. AEXX=1)
 !            EX_MOD=(1-LDAX)*EX(RS,IFLG,.FALSE.)-(EX_MOD-EX_SR(RS,LDASCREEN*AUTOA,IFLG))*(1-LDAX)


==> anc/xclib_grad.F.hack.patch <==
--- xclib_grad.F	2012-03-26 16:31:01.287658000 -0700
+++ xclib_grad.hack.F	2012-03-26 16:33:33.772937000 -0700
@@ -94,9 +94,9 @@
                  EXCDD=ECDD*AGGAC+ EXWPBEDD_LR*AGGAX +EXWPBEDD_SR       ! 
               ELSE
               ! wPBE
-                 EXC  =EC  *AGGAC+ EXWPBE_SR/D*AGGAX +EXWPBE_LR/D +ECLDA
-                 EXCD =ECD *AGGAC+ EXWPBED_SR*AGGAX+EXWPBED_LR+ECDLDA
-                 EXCDD=ECDD*AGGAC+ EXWPBEDD_SR*AGGAX +EXWPBEDD_LR
+                 EXC  =EC  *AGGAC+ EXWPBE_SR/D*AGGAX +EXWPBE_LR/D*AGGAX +ECLDA
+                 EXCD =ECD *AGGAC+ EXWPBED_SR*AGGAX+EXWPBED_LR*AGGAX+ECDLDA
+                 EXCDD=ECDD*AGGAC+ EXWPBEDD_SR*AGGAX +EXWPBEDD_LR*AGGAX
               ENDIF
            ENDIF
         ELSE
@@ -113,9 +113,9 @@
                  EXCDD=ECDD*AGGAC+ EXWPBEDD_LR*AGGAX +EXWPBEDD_SR         
               ELSE
               ! wPBE
-                 EXC  =EC  *AGGAC+(EXWPBE_SR-EXLDA_SR)/D*AGGAX  +(EXWPBE_LR-EXLDA_LR)/D
-                 EXCD =ECD *AGGAC+(EXWPBED_SR-EXDLDA_SR)*AGGAX+(EXWPBED_LR-EXDLDA_LR) 
-                 EXCDD=ECDD*AGGAC+ EXWPBEDD_SR*AGGAX +EXWPBEDD_LR
+                 EXC  =EC  *AGGAC+(EXWPBE_SR-EXLDA_SR)/D*AGGAX  +(EXWPBE_LR-EXLDA_LR)/D*AGGAX
+                 EXCD =ECD *AGGAC+(EXWPBED_SR-EXDLDA_SR)*AGGAX+(EXWPBED_LR-EXDLDA_LR)*AGGAX
+                 EXCDD=ECDD*AGGAC+ EXWPBEDD_SR*AGGAX +EXWPBEDD_LR*AGGAX
               ENDIF
            ENDIF       
         ENDIF
@@ -241,9 +241,9 @@
                  EXCDD=ECDD*AGGAC+ EXWPBEDD_LR*AGGAX +EXWPBEDD_SR
               ELSE
               ! wPBE
-                 EXC  =EC  *AGGAC+ EXWPBE_SR/D*AGGAX +EXWPBE_LR/D +ECLDA
-                 EXCD =ECD *AGGAC+ EXWPBED_SR*AGGAX+EXWPBED_LR+ECDLDA
-                 EXCDD=ECDD*AGGAC+ EXWPBEDD_SR*AGGAX +EXWPBEDD_LR
+                 EXC  =EC  *AGGAC+ EXWPBE_SR/D*AGGAX +EXWPBE_LR/D*AGGAX +ECLDA
+                 EXCD =ECD *AGGAC+ EXWPBED_SR*AGGAX+EXWPBED_LR*AGGAX+ECDLDA
+                 EXCDD=ECDD*AGGAC+ EXWPBEDD_SR*AGGAX +EXWPBEDD_LR*AGGAX
               ENDIF
            ENDIF
         ELSE
@@ -260,9 +260,9 @@
                  EXCDD=ECDD*AGGAC+ EXWPBEDD_LR*AGGAX +EXWPBEDD_SR         
               ELSE
               ! wPBE
-                 EXC  =EC  *AGGAC+(EXWPBE_SR-EXLDA_SR)/D*AGGAX  +(EXWPBE_LR-EXLDA_LR)/D
-                 EXCD =ECD *AGGAC+(EXWPBED_SR-EXDLDA_SR)*AGGAX+(EXWPBED_LR-EXDLDA_LR) 
-                 EXCDD=ECDD*AGGAC+ EXWPBEDD_SR*AGGAX +EXWPBEDD_LR
+                 EXC  =EC  *AGGAC+(EXWPBE_SR-EXLDA_SR)/D*AGGAX  +(EXWPBE_LR-EXLDA_LR)/D*AGGAX
+                 EXCD =ECD *AGGAC+(EXWPBED_SR-EXDLDA_SR)*AGGAX+(EXWPBED_LR-EXDLDA_LR)*AGGAX
+                 EXCDD=ECDD*AGGAC+ EXWPBEDD_SR*AGGAX +EXWPBEDD_LR*AGGAX
               ENDIF
            ENDIF       
         ENDIF
@@ -1465,11 +1465,11 @@
                  ECQ  =ECQ*AGGAC
               ELSE
               ! wPBE
-                 EXC  =EC  *AGGAC+(EXWPBE_SR1+EXWPBE_SR2)/(2*D)*AGGAX +(EXWPBE_LR1+EXWPBE_LR2)/(2*D)+ECLDA
-                 EXCD1=ECD1*AGGAC+ EXWPBED_SR1*AGGAX +EXWPBED_LR1+ECD1LDA
-                 EXCD2=ECD2*AGGAC+ EXWPBED_SR2*AGGAX +EXWPBED_LR2+ECD2LDA
-                 EXCQ1=EXWPBEDD_SR1*AGGAX+EXWPBEDD_LR1
-                 EXCQ2=EXWPBEDD_SR2*AGGAX+EXWPBEDD_LR2
+                 EXC  =EC  *AGGAC+(EXWPBE_SR1+EXWPBE_SR2)/(2*D)*AGGAX +(EXWPBE_LR1+EXWPBE_LR2)/(2*D)*AGGAX+ECLDA
+                 EXCD1=ECD1*AGGAC+ EXWPBED_SR1*AGGAX +EXWPBED_LR1*AGGAX+ECD1LDA
+                 EXCD2=ECD2*AGGAC+ EXWPBED_SR2*AGGAX +EXWPBED_LR2*AGGAX+ECD2LDA
+                 EXCQ1=EXWPBEDD_SR1*AGGAX+EXWPBEDD_LR1*AGGAX
+                 EXCQ2=EXWPBEDD_SR2*AGGAX+EXWPBEDD_LR2*AGGAX
                  ECQ  =ECQ*AGGAC
               ENDIF
            ENDIF
@@ -1495,11 +1495,11 @@
               ELSE
               ! wPBE
                  EXC  =EC  *AGGAC+(EXWPBE_SR1-EXLDA_SR1+EXWPBE_SR2-EXLDA_SR2)/(2*D)*AGGAX+ &
-                &                 (EXWPBE_LR1-EXLDA_LR1+EXWPBE_LR2-EXLDA_LR2)/(2*D)
-                 EXCD1=ECD1*AGGAC+(EXWPBED_SR1-EXDLDA_SR1)*AGGAX+(EXWPBED_LR1-EXDLDA_LR1) 
-                 EXCD2=ECD2*AGGAC+(EXWPBED_SR2-EXDLDA_SR2)*AGGAX+(EXWPBED_LR2-EXDLDA_LR2) 
-                 EXCQ1=EXWPBEDD_SR1*AGGAX+EXWPBEDD_LR1
-                 EXCQ2=EXWPBEDD_SR2*AGGAX+EXWPBEDD_LR2
+                &                 (EXWPBE_LR1-EXLDA_LR1+EXWPBE_LR2-EXLDA_LR2)/(2*D)*AGGAX
+                 EXCD1=ECD1*AGGAC+(EXWPBED_SR1-EXDLDA_SR1)*AGGAX+(EXWPBED_LR1-EXDLDA_LR1)*AGGAX 
+                 EXCD2=ECD2*AGGAC+(EXWPBED_SR2-EXDLDA_SR2)*AGGAX+(EXWPBED_LR2-EXDLDA_LR2)*AGGAX
+                 EXCQ1=EXWPBEDD_SR1*AGGAX+EXWPBEDD_LR1*AGGAX
+                 EXCQ2=EXWPBEDD_SR2*AGGAX+EXWPBEDD_LR2*AGGAX
                  ECQ  =ECQ *AGGAC
               ENDIF
            ENDIF
@@ -1667,11 +1667,11 @@
                  ECQ  =ECQ*AGGAC
               ELSE
 ! wPBE
-                 EXC  =EC  *AGGAC+(EXWPBE_SR1+EXWPBE_SR2)/(2*D)*AGGAX +(EXWPBE_LR1+EXWPBE_LR2)/(2*D)+ECLDA
-                 EXCD1=ECD1*AGGAC+ EXWPBED_SR1*AGGAX +EXWPBED_LR1+ECD1LDA
-                 EXCD2=ECD2*AGGAC+ EXWPBED_SR2*AGGAX +EXWPBED_LR2+ECD2LDA
-                 EXCQ1=EXWPBEDD_SR1*AGGAX+EXWPBEDD_LR1
-                 EXCQ2=EXWPBEDD_SR2*AGGAX+EXWPBEDD_LR2
+                 EXC  =EC  *AGGAC+(EXWPBE_SR1+EXWPBE_SR2)/(2*D)*AGGAX +(EXWPBE_LR1+EXWPBE_LR2)/(2*D)*AGGAX+ECLDA
+                 EXCD1=ECD1*AGGAC+ EXWPBED_SR1*AGGAX +EXWPBED_LR1*AGGAX+ECD1LDA
+                 EXCD2=ECD2*AGGAC+ EXWPBED_SR2*AGGAX +EXWPBED_LR2*AGGAX+ECD2LDA
+                 EXCQ1=EXWPBEDD_SR1*AGGAX+EXWPBEDD_LR1*AGGAX
+                 EXCQ2=EXWPBEDD_SR2*AGGAX+EXWPBEDD_LR2*AGGAX
                  ECQ  =ECQ*AGGAC
               ENDIF
            ENDIF
@@ -1697,11 +1697,11 @@
               ELSE
 ! wPBE
                  EXC  =EC  *AGGAC+(EXWPBE_SR1-EXLDA_SR1+EXWPBE_SR2-EXLDA_SR2)/(2*D)*AGGAX+ &
-                &                 (EXWPBE_LR1-EXLDA_LR1+EXWPBE_LR2-EXLDA_LR2)/(2*D)
-                 EXCD1=ECD1*AGGAC+(EXWPBED_SR1-EXDLDA_SR1)*AGGAX+(EXWPBED_LR1-EXDLDA_LR1) 
-                 EXCD2=ECD2*AGGAC+(EXWPBED_SR2-EXDLDA_SR2)*AGGAX+(EXWPBED_LR2-EXDLDA_LR2) 
-                 EXCQ1=EXWPBEDD_SR1*AGGAX+EXWPBEDD_LR1
-                 EXCQ2=EXWPBEDD_SR2*AGGAX+EXWPBEDD_LR2
+                &                 (EXWPBE_LR1-EXLDA_LR1+EXWPBE_LR2-EXLDA_LR2)/(2*D)*AGGAX
+                 EXCD1=ECD1*AGGAC+(EXWPBED_SR1-EXDLDA_SR1)*AGGAX+(EXWPBED_LR1-EXDLDA_LR1)*AGGAX 
+                 EXCD2=ECD2*AGGAC+(EXWPBED_SR2-EXDLDA_SR2)*AGGAX+(EXWPBED_LR2-EXDLDA_LR2)*AGGAX
+                 EXCQ1=EXWPBEDD_SR1*AGGAX+EXWPBEDD_LR1*AGGAX
+                 EXCQ2=EXWPBEDD_SR2*AGGAX+EXWPBEDD_LR2*AGGAX
                  ECQ  =ECQ *AGGAC
               ENDIF
            ENDIF

